Verification and Self-Improvement in Agentic AI: Foundations and Limits

A self-improving agent can find accepted solutions more often without expanding the tasks its verification interface can accept. We extend task-relative verification with explicit support and transcript interfaces to distinguish search gains from changes in accepted-task coverage. A stage's native reach contains tasks accepted with default support; its closure frontier contains tasks accepted with any support the declared interface permits. A semantic containment criterion identifies the authority or exposure condition that every verified escape must violate, while guard-transfer invariance prevents a change of representation from being counted as a capability expansion. An executable Boolean-program repair agent makes the distinction concrete: over 36,864 paired runs, counterexample feedback reduces verifier calls without changing coverage, whereas an enforced permission change admits a new target with a proof excluding every old-interface program. Exact and uniformly gapped randomized verification share this account; independent majority amplification improves reliability while preserving the accepted language. Separate adaptive-selection contracts state what is additionally required to interpret a proposed successor's score as evidence of deployment improvement. Classical hierarchy results and finite audits provide supporting boundaries. The framework specifies the evidence needed to establish improved search, wider accepted capability, and reliable successor selection.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the manuscript and identify this companion artifact version."
title: "Verification and Self-Improvement in Agentic AI: Foundations and Limits"
type: software
version: "2026-10-30-lean-v3"
authors:
  - family-names: "Lu"
    given-names: "Chien-Ping"
license:
  - Apache-2.0
  - CC-BY-4.0


==> anc/LICENSE <==
The Staged-Ascent Research Program — Dual License
==================================================

This repository contains both software (under `code/` and `web_ui/`, and any
`*.py` files anywhere in the tree) and prose / papers / figures (LaTeX sources,
PDFs, markdown reports under `code/audits/`, and `PROGRAM.md`). The two are
licensed differently:

  * SOFTWARE is licensed under the Apache License, Version 2.0
    (the "Apache License"); see Section A below.

  * PROSE, PAPERS, AND FIGURES are licensed under the Creative Commons
    Attribution 4.0 International License (CC BY 4.0); see Section B below.

If a file's classification is ambiguous, the author's intent is to apply
the more permissive of the two licenses to the work being used in good faith.
Please cite the repository (see `CITATION.cff`) when redistributing or
adapting any portion of either component.

================================================================================
SECTION A. SOFTWARE LICENSE — Apache License, Version 2.0
================================================================================

Copyright 2026 Chien-Ping Lu

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

The full text of the Apache License, Version 2.0 is available at the URL above.

================================================================================
SECTION B. PROSE LICENSE — Creative Commons Attribution 4.0 International
================================================================================

The prose, papers, figures, and other non-software content of this repository
are © 2026 Chien-Ping Lu, and are licensed under the Creative Commons
Attribution 4.0 International License (CC BY 4.0).

You are free to:

  * Share — copy and redistribute the material in any medium or format
  * Adapt — remix, transform, and build upon the material for any purpose,
    even commercially.

The licensor cannot revoke these freedoms as long as you follow the license
terms.

Under the following terms:

  * Attribution — You must give appropriate credit, provide a link to the
    license, and indicate if changes were made. You may do so in any
    reasonable manner, but not in any way that suggests the licensor
    endorses you or your use.

  * No additional restrictions — You may not apply legal terms or
    technological measures that legally restrict others from doing anything
    the license permits.

The full text of CC BY 4.0 is available at:

    https://creativecommons.org/licenses/by/4.0/legalcode

================================================================================
THIRD-PARTY MATERIAL
================================================================================

Where this repository includes third-party material (e.g., the NeurIPS LaTeX
style file `neurips_2026.sty`, or library headers for jsdelivr / cdnjs hosted
JavaScript libraries pulled by the web UI), that material is governed by its
own license, which is preserved in the source.

================================================================================
END OF LICENSE
================================================================================


==> anc/MANIFEST.json <==
{
  "artifact": "complexity-lean",
  "version": "arxiv-2610.10611-2026-10-30",
  "lean_toolchain": "leanprover/lean4:v4.34.1",
  "mathlib_commit": "d13f23b723b8a846827a245b89c10fc7d3f11612",
  "files": {
    "CITATION.cff": "420a2826f04ba80708b8acc766ce97f4d30cb132010c8bce00929bbb87fd57c4",
    "LICENSE": "f8bc9c374586951604e139b26f15deac424db75f354bac4e66fa43603aeaf1fe",
    "README.md": "fbe171af4b3ff9eee5e2c3f1257820f510799fc7e4efb3c0af5dd9ab5e53eb4c",
    "code/exact_audit/audit.json": "64bd856531048d6f1199463b27907c8116a863d391a6693cedaf634ccc7c5f4d",
    "code/exact_audit/fused_qbf_audit.py": "eae76039e1fad35aa654f0d9bf0fb04cca6cf41e4eacf2d7f2d26bf2e77e8ca2",
    "code/exact_audit/patch_agent_audit.py": "12afb2c281449ada8748e5dd7ed596b9733d7f9546286abcb215a5446013cb50",
    "code/exact_audit/patch_agent_declaration.json": "0fe939f44bba8ec427cbf61d2a55dcc3426b077515de1129e65d431ec61111b8",
    "code/exact_audit/test_fused_qbf_audit.py": "7aca013d9e337a4164b433b459eda2e5d166025a1abbe83d49478423c32923ed",
    "code/exact_audit/test_patch_agent_audit.py": "d5a73118992e6827da541cad8cac9c8c58277f41940064269ee455848edadb9c",
    "formalization/AxiomAudit.lean": "371c69c6bdd94ecda5fa320daffe963794e75955b1401318e7d62d4368a93b8e",
    "formalization/COVERAGE.md": "d2f196b54c9a38e6928fea898d7079e483a8b136c48301ac8ddb37da707f775f",
    "formalization/README.md": "beb1b38c2649f109241c61dda12b9f86981f57d10568e26fb4befad4bffde0c3",
    "formalization/StagedAscentFused.lean": "1aa4a54fac00d90dfee5c7f168ca53343668d8191cb2fe77038591e17502389e",
    "formalization/VerificationTheory/BoundedCertificates.lean": "a074bd3c1170585b4fef57bfe481f6276bc5f1445b1ad74f88c80c28732e2966",
    "formalization/VerificationTheory/CountableHistorySelection.lean": "28ae00084894dba4cabcd5851c2cc1b26869ce2e1359f47b51550fed9fd984b9",
    "formalization/VerificationTheory/FiniteHistorySelection.lean": "079d4dbe849948c6d4dca212bac618d9fbb28001e3d894ef1f38e48ad2161943",
    "formalization/VerificationTheory/KernelSelection.lean": "a4672fbbc07987a21ea1e78d645c9ba06d59ecce10a4107ea4809c916a727bd2",
    "formalization/VerificationTheory/LegacyFused.lean": "1aa4a54fac00d90dfee5c7f168ca53343668d8191cb2fe77038591e17502389e",
    "formalization/VerificationTheory/QuantifiedStages.lean": "e975705e4ada3fac5513acb928ee8ffbaa06c427a9f2fa439c744e24db104f24",
    "formalization/VerificationTheory/RandomizedStages.lean": "5ec330978129f3f6623bba173869018e5730572ef6f7ae3ff6361e19705ec6ea",
    "formalization/VerificationTheory/RepairTree.lean": "2f06724381a9308474dc234bc278432db063b2361fa4f76be7d9bbfafbc50cc2",
    "formalization/VerificationTheory/SelectionProbability.lean": "b7181dbb574b1b42cb8499a7e3338b7a0b420b2336ea4f74bdd6b28c5484b670",
    "formalization/VerificationTheory/SoundPruning.lean": "d6eb2182c267172f88ff9d1e16acee9c6017943ddebf3e83cbe7dc8528fee35f",
    "formalization/VerificationTheory/StageFamilies.lean": "f953c98daada5f81ce6ab54e59c6b31b314092c8b5c5f1679f6a97194e19d941",
    "formalization/VerificationTheory/TaskSpecification.lean": "71bd70b89ab073b563f4554c45eb903b6c79a4b43c389b5397e4fb6d8f731560",
    "formalization/VerificationTheory/XorQuota.lean": "93155956f13a229ce62c7a7270c5e3411b7b0e76f1e2b2bbcdb71ae64038d478",
    "formalization/VerificationTheory.lean": "2ce41127567324f4211d714963a71a997274dde97c18993201b09f74f5b40d61",
    "formalization/lake-manifest.json": "9c2099590e0eda12f7a4e9f53aad5bac9d64c863048c6417f976b1658578bff2",
    "formalization/lakefile.toml": "0ffd439fc63e36f7b6162dae029d0fac62bc2d6f981187b0826c4e2963697065",
    "formalization/lean-toolchain": "d5edba4e4b8faad9c1baeadb265716d20d03be4d1a2647dc5e35b0c0325bea7b",
    "formalization/paper-coverage.json": "1c4bd3982fff9ee75904a19ac98df7242c4a5c84b7d08e466b9af0d71fd41e44",
    "formalization/verify.py": "260dbd0b5af88b4dd41a1d95b7f5914c8f70fdaf252d1abb19b67c9a8fbb9142",
    "integrated/audit.py": "b4413880742eed2a4f4e1d00c54dc37034b733049c25c41589cb6eea01d48f36",
    "integrated/audit_results.json": "613b5f29bea9152f152d23481ca8bc87e729ba3a91b385dd212243e26452abb9",
    "integrated/figures/amplification.dat": "a5846438213bee428fe4620d71102bfba7783816f5eb015d61aa436bdb5bbe79",
    "integrated/figures/data_manifest.json": "72a37128b43c5633a8653c5a4e8ad1633166a6651a49aceddefa5db6d9bfa3df",
    "integrated/figures/false_acceptance.dat": "e2876235e25b4bc3504801a21c8a278d9638325dc5f7292230fdb1ac8859d333",
    "integrated/figures/generate_data.py": "cb3835793c5d67a5546ec5b12a1f55c0a069d68b666e8a515a137b1c6e65e1a7",
    "integrated/figures/xor_success.dat": "8b4eb969dcc1fc4a38083e3aab71bf6543d4273b17722edfa44192b4fdd66cfb",
    "integrated/test_xor_envelope.py": "c90a137154eae7d97979ba031c4984cf31f2cefd684027c78d8ab63ef3d350c6",
    "integrated/xor_envelope.py": "4ffbc5b3fd4296a708db750f609d636f0c317a88d8188e5251fd039dbd43aad3",
    "integrated/xor_envelope_results.json": "b584882729f3ed2583d935d88519c7c2807a7e2f754c0dc63571e49cfc8d3fac",
    "repair/repair_agent.py": "10dfc237ed1b052468f6053fc85f02b836c8da221cd229c59e1b60fa2dc02580",
    "repair/reproduce.py": "0139c2b8ea16f013cf4bb82d4a129d994fc8cd5003d5f777fce3ce9f54925f15",
    "repair/results.json": "ee247c311ea201461d3a4341e362ab73f2a90675e1fb41a6c44908dfdfd61f3f",
    "repair/test_repair_agent.py": "f756a5fe9f7f275a09826448abbd506b72c9f77b96bb615b2bc170d75a2b12aa",
    "reproduce.py": "4b707b9dc1d02302c1bee965caa440e52c7a5345746ffbd364768dfba24ea23e",
    "selection/results.json": "a253ac4d3e568da19d5883386c7537e54eb2856ab1ce0b195f97ec7f623864d1",
    "selection/selection_audit.py": "1526dac2328c8cce9b1ea7f6ced518605cee2060157df18b86a209d396f8166c",
    "selection/test_selection_audit.py": "74b690171a6e4a65cea1f8b3ed0f15e863b4334e47f9c672f5561525dd85e8c4"
  }
}


==> anc/README.md <==
# Research and proof artifacts

Version: arXiv:2610.10611 replacement, 2026-10-30.

The finite experiment sources and saved measurements accompany the paper.
Run `python3 reproduce.py` from this directory to check their hashes and reproduce the finite checks.
Python research artifacts use only the standard library.

The `formalization/` project uses Lean 4.34.1 and Mathlib pinned by `lakefile.toml` and `lake-manifest.json`.
With the toolchain installed, run `lake exe cache get` in `formalization/` to prepare dependencies, then run `python3 reproduce.py --lean` from this directory.
Network access may be required to obtain dependencies; no network access is needed for the finite checks or PDF compilation.
The proof command checks all sources, compiles the project, audits theorem axioms, validates the manuscript hash, and reports open obligations.
Its successful exit does not assert full-paper completeness.

For the separate strict gate, run from `formalization/`:

```sh
python3 verify.py --paper-source ../../main.tex --require-complete
```

This gate deliberately exits 2 while the paper inventory or foundational obligations remain open.
`paper-coverage.json` and `COVERAGE.md` describe statement-level coverage.
Only propositional extensionality, classical choice, and quotient soundness are permitted foundations; admitted proofs and custom axioms are rejected.

The incompatible-specifications proposition and both adaptive statistical propositions are closed in their stated logical/probability models. Other statements have checked components or remain open, including uniform polynomial-time machines, the hierarchy sandwich and depth results, and general majority amplification.

Human involvement is conditional on an exclusive source of distinguishing task information. No proof asserts universal human necessity or human solutions to arbitrary halting instances.
`MANIFEST.json` hashes all ancillary payload files except itself and generated cache files.


==> anc/code/exact_audit/audit.json <==
{
  "branch_swap": {
    "core_branch_absent_when_guard_in_core": true,
    "core_branch_witness_when_guard_in_exposure": [
      true
    ],
    "fused_equal": true,
    "fused_guarded_core": {
      "False": true,
      "True": false
    },
    "fused_guarded_exposure": {
      "False": true,
      "True": false
    },
    "same_base_and_guard": true,
    "support_branch_absent_when_guard_in_exposure": true,
    "support_branch_witness_when_guard_in_core": [
      true
    ]
  },
  "canonical_factorization": {
    "all_invariant_tables_factor": true,
    "boolean_observation_tables": 16,
    "guard_transfer_invariant_tables": 4,
    "tables_factoring_through_conjunction": 4
  },
  "exact_qbf": {
    "compact_circuit_equivalence": {
      "candidate_nodes": [
        31,
        29
      ],
      "challenge_bits": 16,
      "challenge_count": 65536,
      "challenge_growth": "2^challenge_bits",
      "correct_candidate": {
        "exhaustive_accepts": true,
        "symbolic_accepts": true
      },
      "description_growth": "O(challenge_bits)",
      "family": "XOR circuit equivalence",
      "reference_nodes": 31,
      "single_wire_omission": {
        "exhaustive_rejects": true,
        "one_all_zero_sample_false_positive": true,
        "symbolic_rejects": true
      },
      "symbolic_matches_exhaustive_for_all_witnesses": true,
      "total_circuit_nodes": 91
    },
    "diagonal_negative": {
      "all_witnesses_rejected": true,
      "challenge_bits": 2,
      "per_witness": {
        "(False, False)": false,
        "(False, True)": false,
        "(True, False)": false,
        "(True, True)": false
      },
      "witness_bits": 2
    },
    "negative_fixture": {
      "borrowed_positive_proof_rejected": true,
      "exhaustive_accepts": false,
      "sampled_false_positive": true
    },
    "parameterized_coverage": {
      "challenge_bits": 4,
      "challenge_count": 16,
      "derived_initial_clauses": 16,
      "dnf_terms": 16,
      "exhaustive_accepts": true,
      "proof_steps": 65,
      "resolution_accepts": true,
      "witness_bits": 2
    },
    "positive_fixture": {
      "exhaustive_accepts": true,
      "negated_cnf": [
        [
          -2
        ],
        [
          2
        ]
      ],
      "proof_steps": 1,
      "resolution_accepts": true
    },
    "resolution_acceptance_implies_exhaustive_acceptance_on_suite": true,
    "stage_declarations": {
      "exhaustive_challenge": {
        "core": "evaluate the declared DNF matrix exactly",
        "depth": 2,
        "quantifier_word": "exists witness; forall bounded challenges",
        "support_states": [
          "null"
        ]
      },
      "terminal_resolution": {
        "core": "derive negated-matrix CNF from the QBF and witness, then verify every resolution step and an empty final clause",
        "depth": 1,
        "support_states": [
          "null"
        ],
        "transcript": "bounded resolution derivation"
      }
    }
  },
  "guard_transfer": {
    "points_checked": 32,
    "pointwise_equal": true
  },
  "scope": "Exact finite proof-stage and compact circuit-equivalence audit; no claim of a new PH separation, resolution completeness, or general circuit-equivalence algorithm."
}


==> anc/code/exact_audit/fused_qbf_audit.py <==
#!/usr/bin/env python3
"""Executable audits for fused-game transfer and exact QBF proof stages."""

from __future__ import annotations

import argparse
import itertools
import json
from dataclasses import dataclass
from pathlib import Path
from typing import Callable, Iterable, Sequence


BoolFn = Callable[..., bool]
Clause = frozenset[int]
Term = frozenset[int]
BitTuple = tuple[bool, ...]


@dataclass(frozen=True)
class ResolutionStep:
    left: int
    right: int
    pivot: int


@dataclass(frozen=True)
class DnfQbfInstance:
    name: str
    witness_bits: int
    challenge_bits: int
    terms: tuple[Term, ...]

    @property
    def variable_count(self) -> int:
        return self.witness_bits + self.challenge_bits


@dataclass(frozen=True)
class InputWire:
    index: int


@dataclass(frozen=True)
class XorGate:
    left: "Circuit"
    right: "Circuit"


Circuit = InputWire | XorGate


@dataclass(frozen=True)
class CircuitQbfInstance:
    """Compact circuit-equivalence task with a candidate-selecting witness."""

    name: str
    witness_bits: int
    challenge_bits: int
    reference: Circuit
    candidates: tuple[Circuit, ...]


@dataclass(frozen=True)
class ExactResolutionStage:
    """Depth-one certificate stage with a deterministic resolution checker."""

    depth: int = 1
    support_states: tuple[str, ...] = ("null",)
    null_support: str = "null"

    def accepts(
        self,
        instance: DnfQbfInstance,
        witness: BitTuple,
        proof: Sequence[ResolutionStep],
    ) -> bool:
        return verify_qbf_certificate(instance, witness, proof)


@dataclass(frozen=True)
class ExactExhaustiveStage:
    """Depth-two exists-forall stage over every bounded challenge."""

    depth: int = 2
    support_states: tuple[str, ...] = ("null",)
    null_support: str = "null"

    def accepts(self, instance: DnfQbfInstance, witness: BitTuple) -> bool:
        return exhaustive_accept(instance, witness)


@dataclass(frozen=True)
class ExactSymbolicCircuitStage:
    """Depth-one exact core using symbolic GF(2) circuit normalization."""

    depth: int = 1
    support_states: tuple[str, ...] = ("null",)
    null_support: str = "null"

    def accepts(self, instance: CircuitQbfInstance, witness: BitTuple) -> bool:
        return symbolic_circuit_accept(instance, witness)


@dataclass(frozen=True)
class ExactCircuitExhaustiveStage:
    """Depth-two stage checking the selected circuit on every input."""

    depth: int = 2
    support_states: tuple[str, ...] = ("null",)
    null_support: str = "null"

    def accepts(self, instance: CircuitQbfInstance, witness: BitTuple) -> bool:
        return exhaustive_circuit_accept(instance, witness)


def validate_clause(clause: Clause) -> bool:
    return all(literal != 0 for literal in clause) and not any(
        -literal in clause for literal in clause
    )


def resolve(left: Clause, right: Clause, pivot: int) -> Clause | None:
    if pivot <= 0 or not validate_clause(left) or not validate_clause(right):
        return None
    if pivot not in left or -pivot not in right:
        return None
    resolvent = frozenset((left - {pivot}) | (right - {-pivot}))
    return resolvent if validate_clause(resolvent) else None


def verify_resolution_refutation(
    initial: Sequence[Clause], steps: Sequence[ResolutionStep]
) -> bool:
    if any(not validate_clause(clause) for clause in initial):
        return False
    clauses = list(initial)
    if frozenset() in clauses:
        return True
    for step in steps:
        if step.pivot <= 0 or step.left == step.right:
            return False
        if not (0 <= step.left < len(clauses) and 0 <= step.right < len(clauses)):
            return False
        resolvent = resolve(clauses[step.left], clauses[step.right], step.pivot)
        if resolvent is None:
            return False
        clauses.append(resolvent)
    return bool(clauses) and clauses[-1] == frozenset()


def canonical_clauses(clauses: Iterable[Clause]) -> list[Clause]:
    return sorted(
        set(clauses),
        key=lambda clause: (len(clause), tuple(sorted(clause))),
    )


def validate_instance(instance: DnfQbfInstance) -> None:
    if instance.witness_bits < 1 or instance.challenge_bits < 1:
        raise ValueError("Both witness and challenge blocks must be nonempty")
    for term in instance.terms:
        if not validate_clause(term):
            raise ValueError(f"Invalid DNF term: {term}")
        if any(abs(literal) > instance.variable_count for literal in term):
            raise ValueError(f"Literal outside declared variable domain: {term}")


def assignment_value(literal: int, assignment: dict[int, bool]) -> bool:
    value = assignment[abs(literal)]
    return value if literal > 0 else not value


def matrix(
    instance: DnfQbfInstance, witness: BitTuple, challenge: BitTuple
) -> bool:
    validate_instance(instance)
    if len(witness) != instance.witness_bits:
        raise ValueError("Wrong witness length")
    if len(challenge) != instance.challenge_bits:
        raise ValueError("Wrong challenge length")
    assignment = {
        index + 1: value for index, value in enumerate(witness + challenge)
    }
    return any(
        all(assignment_value(literal, assignment) for literal in term)
        for term in instance.terms
    )


def all_bit_tuples(width: int) -> Iterable[BitTuple]:
    return itertools.product((False, True), repeat=width)


def exhaustive_accept(instance: DnfQbfInstance, witness: BitTuple) -> bool:
    return all(
        matrix(instance, witness, challenge)
        for challenge in all_bit_tuples(instance.challenge_bits)
    )


def sampled_accept(
    instance: DnfQbfInstance,
    witness: BitTuple,
    challenges: Iterable[BitTuple],
) -> bool:
    return all(matrix(instance, witness, challenge) for challenge in challenges)


def negated_matrix_cnf(
    instance: DnfQbfInstance, witness: BitTuple
) -> list[Clause]:
    """Derive CNF for the negated DNF matrix after fixing the witness."""

    validate_instance(instance)
    if len(witness) != instance.witness_bits:
        raise ValueError("Wrong witness length")
    witness_assignment = {
        index + 1: value for index, value in enumerate(witness)
    }
    clauses = []
    for term in instance.terms:
        universal_literals = []
        survives = True
        for literal in term:
            variable = abs(literal)
            if variable <= instance.witness_bits:
                if not assignment_value(literal, witness_assignment):
                    survives = False
                    break
            else:
                universal_literals.append(literal)
        if survives:
            clauses.append(frozenset(-literal for literal in universal_literals))
    return canonical_clauses(clauses)


def verify_qbf_certificate(
    instance: DnfQbfInstance,
    witness: BitTuple,
    steps: Sequence[ResolutionStep],
) -> bool:
    """Check a proof only against clauses derived from `(instance, witness)`."""

    initial = negated_matrix_cnf(instance, witness)
    return verify_resolution_refutation(initial, steps)


def find_resolution_refutation(
    initial: Sequence[Clause], max_clauses: int = 10000
) -> list[ResolutionStep] | None:
    if any(not validate_clause(clause) for clause in initial):
        return None
    clauses = list(initial)
    if frozenset() in clauses:
        return []
    seen = set(clauses)
    proof: list[ResolutionStep] = []
    cursor = 0
    while cursor < len(clauses):
        current_count = len(clauses)
        for left_index in range(current_count):
            for right_index in range(current_count):
                if left_index == right_index:
                    continue
                left = clauses[left_index]
                right = clauses[right_index]
                pivots = sorted(
                    literal
                    for literal in left
                    if literal > 0 and -literal in right
                )
                for pivot in pivots:
                    resolvent = resolve(left, right, pivot)
                    if resolvent is None or resolvent in seen:
                        continue
                    seen.add(resolvent)
                    clauses.append(resolvent)
                    proof.append(
                        ResolutionStep(
                            left=left_index,
                            right=right_index,
                            pivot=pivot,
                        )
                    )
                    if not resolvent:
                        return proof
                    if len(clauses) >= max_clauses:
                        return None
        if len(clauses) == current_count:
            break
        cursor = current_count
    return None


def find_qbf_certificate(
    instance: DnfQbfInstance, witness: BitTuple
) -> list[ResolutionStep] | None:
    proof = find_resolution_refutation(negated_matrix_cnf(instance, witness))
    if proof is None:
        return None
    if not verify_qbf_certificate(instance, witness, proof):
        raise AssertionError("Proof search returned a certificate the checker rejects")
    return proof


def positive_fixture() -> DnfQbfInstance:
    # (a and u) or (a and not u)
    return DnfQbfInstance(
        name="positive-one-bit",
        witness_bits=1,
        challenge_bits=1,
        terms=(frozenset({1, 2}), frozenset({1, -2})),
    )


def negative_fixture() -> DnfQbfInstance:
    # (a and u) or (not a and not u)
    return DnfQbfInstance(
        name="negative-one-bit",
        witness_bits=1,
        challenge_bits=1,
        terms=(frozenset({1, 2}), frozenset({-1, -2})),
    )


def coverage_instance(
    witness: BitTuple, challenge_bits: int
) -> DnfQbfInstance:
    """A parameterized DNF true for every challenge at one declared witness."""

    witness_literals = tuple(
        (index + 1) if value else -(index + 1)
        for index, value in enumerate(witness)
    )
    terms = []
    offset = len(witness)
    for challenge in all_bit_tuples(challenge_bits):
        challenge_literals = tuple(
            (offset + index + 1) if value else -(offset + index + 1)
            for index, value in enumerate(challenge)
        )
        terms.append(frozenset(witness_literals + challenge_literals))
    return DnfQbfInstance(
        name=f"coverage-r{len(witness)}-m{challenge_bits}",
        witness_bits=len(witness),
        challenge_bits=challenge_bits,
        terms=tuple(terms),
    )


def diagonal_negative_instance(width: int) -> DnfQbfInstance:
    """Truth-table DNF for `witness != challenge`; every witness has a defeat."""

    terms = []
    for witness in all_bit_tuples(width):
        for challenge in all_bit_tuples(width):
            if witness == challenge:
                continue
            literals = []
            for index, value in enumerate(witness + challenge):
                literals.append((index + 1) if value else -(index + 1))
            terms.append(frozenset(literals))
    return DnfQbfInstance(
        name=f"diagonal-negative-r{width}-m{width}",
        witness_bits=width,
        challenge_bits=width,
        terms=tuple(terms),
    )


def serial_xor_circuit(indices: Sequence[int]) -> Circuit:
    if not indices:
        raise ValueError("An XOR circuit needs at least one input")
    circuit: Circuit = InputWire(indices[0])
    for index in indices[1:]:
        circuit = XorGate(circuit, InputWire(index))
    return circuit


def balanced_xor_circuit(indices: Sequence[int]) -> Circuit:
    if not indices:
        raise ValueError("An XOR circuit needs at least one input")
    if len(indices) == 1:
        return InputWire(indices[0])
    midpoint = len(indices) // 2
    return XorGate(
        balanced_xor_circuit(indices[:midpoint]),
        balanced_xor_circuit(indices[midpoint:]),
    )


def validate_circuit(circuit: Circuit, challenge_bits: int) -> None:
    if isinstance(circuit, InputWire):
        if not 0 <= circuit.index < challenge_bits:
            raise ValueError(f"Input wire outside challenge block: {circuit.index}")
        return
    validate_circuit(circuit.left, challenge_bits)
    validate_circuit(circuit.right, challenge_bits)


def circuit_node_count(circuit: Circuit) -> int:
    if isinstance(circuit, InputWire):
        return 1
    return 1 + circuit_node_count(circuit.left) + circuit_node_count(circuit.right)


def evaluate_circuit(circuit: Circuit, challenge: BitTuple) -> bool:
    if isinstance(circuit, InputWire):
        return challenge[circuit.index]
    return evaluate_circuit(circuit.left, challenge) ^ evaluate_circuit(
        circuit.right, challenge
    )


def xor_normal_form(circuit: Circuit) -> frozenset[int]:
    """Return the GF(2) coefficient support after exact XOR cancellation."""

    if isinstance(circuit, InputWire):
        return frozenset({circuit.index})
    return xor_normal_form(circuit.left) ^ xor_normal_form(circuit.right)


def selected_circuit(
    instance: CircuitQbfInstance, witness: BitTuple
) -> Circuit:
    if instance.witness_bits < 1 or len(witness) != instance.witness_bits:
        raise ValueError("Wrong or empty circuit-selector witness")
    if len(instance.candidates) != 2**instance.witness_bits:
        raise ValueError("Candidate count must match the selector width")
    validate_circuit(instance.reference, instance.challenge_bits)
    for candidate in instance.candidates:
        validate_circuit(candidate, instance.challenge_bits)
    index = sum(int(bit) << offset for offset, bit in enumerate(witness))
    return instance.candidates[index]


def circuit_matrix(
    instance: CircuitQbfInstance,
    witness: BitTuple,
    challenge: BitTuple,
) -> bool:
    if len(challenge) != instance.challenge_bits:
        raise ValueError("Wrong circuit challenge length")
    candidate = selected_circuit(instance, witness)
    return evaluate_circuit(candidate, challenge) == evaluate_circuit(
        instance.reference, challenge
    )


def symbolic_circuit_accept(
    instance: CircuitQbfInstance, witness: BitTuple
) -> bool:
    """Decide XOR-circuit equivalence without enumerating challenge inputs."""

    candidate = selected_circuit(instance, witness)
    return xor_normal_form(candidate) == xor_normal_form(instance.reference)


def exhaustive_circuit_accept(
    instance: CircuitQbfInstance, witness: BitTuple
) -> bool:
    return all(
        circuit_matrix(instance, witness, challenge)
        for challenge in all_bit_tuples(instance.challenge_bits)
    )


def compact_parity_instance(width: int) -> CircuitQbfInstance:
    """Two O(width)-size parity circuits and one single-wire omission defect."""

    if width < 2:
        raise ValueError("Compact parity application needs at least two inputs")
    indices = tuple(range(width))
    reference = serial_xor_circuit(indices)
    equivalent = balanced_xor_circuit(indices)
    defective = balanced_xor_circuit(indices[:-1])
    return CircuitQbfInstance(
        name=f"parity-circuit-equivalence-{width}",
        witness_bits=1,
        challenge_bits=width,
        reference=reference,
        candidates=(equivalent, defective),
    )


def compact_circuit_report(width: int = 16) -> dict[str, object]:
    instance = compact_parity_instance(width)
    symbolic_stage = ExactSymbolicCircuitStage()
    exhaustive_stage = ExactCircuitExhaustiveStage()
    correct_witness = (False,)
    defective_witness = (True,)
    reference_nodes = circuit_node_count(instance.reference)
    candidate_nodes = [
        circuit_node_count(candidate) for candidate in instance.candidates
    ]
    return {
        "family": "XOR circuit equivalence",
        "description_growth": "O(challenge_bits)",
        "challenge_growth": "2^challenge_bits",
        "challenge_bits": width,
        "challenge_count": 2**width,
        "reference_nodes": reference_nodes,
        "candidate_nodes": candidate_nodes,
        "total_circuit_nodes": reference_nodes + sum(candidate_nodes),
        "correct_candidate": {
            "symbolic_accepts": symbolic_stage.accepts(
                instance, correct_witness
            ),
            "exhaustive_accepts": exhaustive_stage.accepts(
                instance, correct_witness
            ),
        },
        "single_wire_omission": {
            "symbolic_rejects": not symbolic_stage.accepts(
                instance, defective_witness
            ),
            "one_all_zero_sample_false_positive": circuit_matrix(
                instance, defective_witness, (False,) * width
            ),
            "exhaustive_rejects": not exhaustive_stage.accepts(
                instance, defective_witness
            ),
        },
        "symbolic_matches_exhaustive_for_all_witnesses": all(
            symbolic_stage.accepts(instance, witness)
            == exhaustive_stage.accepts(instance, witness)
            for witness in all_bit_tuples(instance.witness_bits)
        ),
    }


def fused(exposure: BoolFn, core: BoolFn, point: tuple[bool, ...]) -> bool:
    return exposure(*point) and core(*point)


def guard_transfer_holds(
    exposure: BoolFn,
    core: BoolFn,
    guard: BoolFn,
    points: Iterable[tuple[bool, ...]],
) -> bool:
    for point in points:
        restricted_exposure = exposure(*point) and guard(*point)
        guarded_core = guard(*point) and core(*point)
        if (restricted_exposure and core(*point)) != (
            exposure(*point) and guarded_core
        ):
            return False
    return True


def branch_swap_report() -> dict[str, object]:
    transcripts = (False, True)
    source_exposure = lambda t: not t
    source_core = lambda t: not t

    base_exposure = lambda _t: True
    base_core = lambda _t: True
    guard = lambda t: not t
    target_exposure_guarded = lambda t: base_exposure(t) and guard(t)
    target_core_open = base_core
    target_exposure_open = base_exposure
    target_core_guarded = lambda t: guard(t) and base_core(t)

    core_expansion = [
        t for t in transcripts if target_core_open(t) and not source_core(t)
    ]
    support_expansion = [
        t
        for t in transcripts
        if target_exposure_open(t) and not source_exposure(t)
    ]
    core_expansion_when_guard_in_core = [
        t for t in transcripts if target_core_guarded(t) and not source_core(t)
    ]
    support_expansion_when_guard_in_exposure = [
        t
        for t in transcripts
        if target_exposure_guarded(t) and not source_exposure(t)
    ]
    fused_guarded_exposure = {
        str(t): fused(target_exposure_guarded, target_core_open, (t,))
        for t in transcripts
    }
    fused_guarded_core = {
        str(t): fused(target_exposure_open, target_core_guarded, (t,))
        for t in transcripts
    }
    same_base_and_guard = all(
        target_exposure_guarded(t) == (base_exposure(t) and guard(t))
        and target_core_open(t) == base_core(t)
        and target_exposure_open(t) == base_exposure(t)
        and target_core_guarded(t) == (guard(t) and base_core(t))
        for t in transcripts
    )
    return {
        "same_base_and_guard": same_base_and_guard,
        "core_branch_witness_when_guard_in_exposure": core_expansion,
        "support_branch_absent_when_guard_in_exposure": (
            support_expansion_when_guard_in_exposure == []
        ),
        "support_branch_witness_when_guard_in_core": support_expansion,
        "core_branch_absent_when_guard_in_core": (
            core_expansion_when_guard_in_core == []
        ),
        "fused_guarded_exposure": fused_guarded_exposure,
        "fused_guarded_core": fused_guarded_core,
        "fused_equal": fused_guarded_exposure == fused_guarded_core,
    }


def factorization_exhaustive_report() -> dict[str, object]:
    """Check all Boolean-valued local observations h(e,c)."""

    invariant_tables = 0
    factor_tables = 0
    for outputs in itertools.product((False, True), repeat=4):
        table = {
            (False, False): outputs[0],
            (False, True): outputs[1],
            (True, False): outputs[2],
            (True, True): outputs[3],
        }
        invariant = all(
            table[(e and p, c)] == table[(e, c and p)]
            for e, c, p in itertools.product((False, True), repeat=3)
        )
        if not invariant:
            continue
        invariant_tables += 1
        factors = all(
            table[(e, c)]
            == table[(False, False) if not (e and c) else (True, True)]
            for e, c in itertools.product((False, True), repeat=2)
        )
        factor_tables += int(factors)
    return {
        "boolean_observation_tables": 16,
        "guard_transfer_invariant_tables": invariant_tables,
        "tables_factoring_through_conjunction": factor_tables,
        "all_invariant_tables_factor": invariant_tables == factor_tables,
    }


def qbf_report() -> dict[str, object]:
    resolution_stage = ExactResolutionStage()
    exhaustive_stage = ExactExhaustiveStage()

    positive = positive_fixture()
    positive_witness = (True,)
    positive_proof = find_qbf_certificate(positive, positive_witness)
    if positive_proof is None:
        raise AssertionError("Positive fixture should have a resolution certificate")

    negative = negative_fixture()
    borrowed_proof_rejected = not resolution_stage.accepts(
        negative, (True,), positive_proof
    )

    coverage = coverage_instance((True, False), challenge_bits=4)
    coverage_witness = (True, False)
    coverage_proof = find_qbf_certificate(coverage, coverage_witness)
    if coverage_proof is None:
        raise AssertionError("Coverage family should have a resolution certificate")

    diagonal = diagonal_negative_instance(width=2)
    diagonal_results = {
        str(witness): exhaustive_stage.accepts(diagonal, witness)
        for witness in all_bit_tuples(2)
    }

    suite = [
        (positive, positive_witness, positive_proof),
        (coverage, coverage_witness, coverage_proof),
    ]
    soundness_checks = [
        (not resolution_stage.accepts(instance, witness, proof))
        or exhaustive_stage.accepts(instance, witness)
        for instance, witness, proof in suite
    ]

    return {
        "stage_declarations": {
            "terminal_resolution": {
                "depth": resolution_stage.depth,
                "support_states": resolution_stage.support_states,
                "transcript": "bounded resolution derivation",
                "core": (
                    "derive negated-matrix CNF from the QBF and witness, then "
                    "verify every resolution step and an empty final clause"
                ),
            },
            "exhaustive_challenge": {
                "depth": exhaustive_stage.depth,
                "support_states": exhaustive_stage.support_states,
                "quantifier_word": "exists witness; forall bounded challenges",
                "core": "evaluate the declared DNF matrix exactly",
            },
        },
        "positive_fixture": {
            "negated_cnf": [
                sorted(clause)
                for clause in negated_matrix_cnf(positive, positive_witness)
            ],
            "proof_steps": len(positive_proof),
            "resolution_accepts": resolution_stage.accepts(
                positive, positive_witness, positive_proof
            ),
            "exhaustive_accepts": exhaustive_stage.accepts(
                positive, positive_witness
            ),
        },
        "negative_fixture": {
            "borrowed_positive_proof_rejected": borrowed_proof_rejected,
            "sampled_false_positive": sampled_accept(
                negative, (True,), [(True,)]
            ),
            "exhaustive_accepts": exhaustive_stage.accepts(negative, (True,)),
        },
        "parameterized_coverage": {
            "witness_bits": coverage.witness_bits,
            "challenge_bits": coverage.challenge_bits,
            "challenge_count": 2**coverage.challenge_bits,
            "dnf_terms": len(coverage.terms),
            "derived_initial_clauses": len(
                negated_matrix_cnf(coverage, coverage_witness)
            ),
            "proof_steps": len(coverage_proof),
            "resolution_accepts": resolution_stage.accepts(
                coverage, coverage_witness, coverage_proof
            ),
            "exhaustive_accepts": exhaustive_stage.accepts(
                coverage, coverage_witness
            ),
        },
        "diagonal_negative": {
            "witness_bits": diagonal.witness_bits,
            "challenge_bits": diagonal.challenge_bits,
            "all_witnesses_rejected": not any(diagonal_results.values()),
            "per_witness": diagonal_results,
        },
        "compact_circuit_equivalence": compact_circuit_report(),
        "resolution_acceptance_implies_exhaustive_acceptance_on_suite": all(
            soundness_checks
        ),
    }


def run_audit() -> dict[str, object]:
    points = list(itertools.product((False, True), repeat=5))
    exposure = lambda x, sigma, z, t, move: (not x) or sigma or t
    core = lambda x, sigma, z, t, move: z and (move or not t)
    guard = lambda x, sigma, z, t, move: (not sigma) or move
    return {
        "guard_transfer": {
            "points_checked": len(points),
            "pointwise_equal": guard_transfer_holds(
                exposure, core, guard, points
            ),
        },
        "canonical_factorization": factorization_exhaustive_report(),
        "branch_swap": branch_swap_report(),
        "exact_qbf": qbf_report(),
        "scope": (
            "Exact finite proof-stage and compact circuit-equivalence audit; "
            "no claim of a new PH separation, resolution completeness, or "
            "general circuit-equivalence algorithm."
        ),
    }


def render_markdown(report: dict[str, object]) -> str:
    branch = report["branch_swap"]
    qbf = report["exact_qbf"]
    factor = report["canonical_factorization"]
    positive = qbf["positive_fixture"]
    negative = qbf["negative_fixture"]
    coverage = qbf["parameterized_coverage"]
    circuit = qbf["compact_circuit_equivalence"]
    return f"""# Exact Fused-Game and QBF Audit

## Transfer-Robust Quotient

- Full Boolean game points checked: {report["guard_transfer"]["points_checked"]}
- Guard transfer pointwise equal: `{str(report["guard_transfer"]["pointwise_equal"]).lower()}`
- Guard-invariant Boolean observations: {factor["guard_transfer_invariant_tables"]}
- All invariant observations factor through exposure/core conjunction:
  `{str(factor["all_invariant_tables_factor"]).lower()}`

## Complete Branch-Swap Counterexample

- Both targets arise from the same open base and transcript guard:
  `{str(branch["same_base_and_guard"]).lower()}`
- Core witness with guard in exposure: `{branch["core_branch_witness_when_guard_in_exposure"]}`
- Opposite support branch absent: `{str(branch["support_branch_absent_when_guard_in_exposure"]).lower()}`
- Support witness with guard in core: `{branch["support_branch_witness_when_guard_in_core"]}`
- Opposite core branch absent: `{str(branch["core_branch_absent_when_guard_in_core"]).lower()}`
- Accepted transcript semantics equal: `{str(branch["fused_equal"]).lower()}`

Raw core/support attribution changes under refactoring even though the accepted
game does not. The fused accepted-certificate semantics is the robust object.

## End-to-End Exact QBF Audit

- Positive fixture resolution accepts: `{str(positive["resolution_accepts"]).lower()}`
- Positive fixture exhaustive stage accepts: `{str(positive["exhaustive_accepts"]).lower()}`
- Borrowing that proof for the negative QBF is rejected:
  `{str(negative["borrowed_positive_proof_rejected"]).lower()}`
- One sampled challenge accepts the negative witness:
  `{str(negative["sampled_false_positive"]).lower()}`
- Exhaustive challenge rejects it:
  `{str(not negative["exhaustive_accepts"]).lower()}`

The terminal checker derives the negated-matrix CNF from the QBF and witness;
callers cannot substitute unrelated initial clauses.

## Resolution Stress Test

- Witness bits: {coverage["witness_bits"]}
- Universal challenge bits: {coverage["challenge_bits"]}
- Exhaustive challenges: {coverage["challenge_count"]}
- DNF terms: {coverage["dnf_terms"]}
- Derived CNF clauses: {coverage["derived_initial_clauses"]}
- Automatically found resolution steps: {coverage["proof_steps"]}
- Resolution stage accepts: `{str(coverage["resolution_accepts"]).lower()}`
- Exhaustive stage accepts: `{str(coverage["exhaustive_accepts"]).lower()}`
- Every witness in the two-bit diagonal negative family is rejected:
  `{str(qbf["diagonal_negative"]["all_witnesses_rejected"]).lower()}`
- Resolution acceptance implies exhaustive acceptance on the audited suite:
  `{str(qbf["resolution_acceptance_implies_exhaustive_acceptance_on_suite"]).lower()}`

This generated DNF explicitly contains one term per challenge. It stress-tests
proof binding and resolution, but it is not evidence of compact asymptotic
challenge depth.

## Compact Circuit-Equivalence Application

- Family: {circuit["family"]}
- Input-description growth: `{circuit["description_growth"]}`
- Universal-challenge growth: `{circuit["challenge_growth"]}`
- Universal challenge bits: {circuit["challenge_bits"]}
- Exhaustive challenges: {circuit["challenge_count"]}
- Total circuit nodes: {circuit["total_circuit_nodes"]}
- Symbolic depth-one core accepts the equivalent balanced circuit:
  `{str(circuit["correct_candidate"]["symbolic_accepts"]).lower()}`
- Exhaustive depth-two stage accepts the same circuit:
  `{str(circuit["correct_candidate"]["exhaustive_accepts"]).lower()}`
- Symbolic core rejects the single-wire omission:
  `{str(circuit["single_wire_omission"]["symbolic_rejects"]).lower()}`
- One all-zero challenge misses that defect:
  `{str(circuit["single_wire_omission"]["one_all_zero_sample_false_positive"]).lower()}`
- Exhaustive challenge rejects the defective circuit:
  `{str(circuit["single_wire_omission"]["exhaustive_rejects"]).lower()}`
- Symbolic and exhaustive stages agree for every declared witness:
  `{str(circuit["symbolic_matches_exhaustive_for_all_witnesses"]).lower()}`

The two parity implementations have linear-size descriptions but induce
65,536 bounded challenges. Exact GF(2) normalization places equivalence in the
terminal core at depth one; direct universal checking places the same task in
an explicit depth-two stage. This is a concrete authority-versus-depth
distinction, not a claim that arbitrary circuit equivalence is easy.

The terminal resolution checker verifies a proposed certificate and contributes
no universal block. The exhaustive stage quantifies over every bounded
challenge. Sampling one challenge can produce a false positive and therefore
does not instantiate the exact depth-two theorem.

## Scope

{report["scope"]}
"""


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output",
        default=str(Path(__file__).resolve().parent / "audit.json"),
    )
    parser.add_argument(
        "--markdown",
        default=str(Path(__file__).resolve().parent / "audit.md"),
    )
    args = parser.parse_args()

    report = run_audit()
    Path(args.output).write_text(
        json.dumps(report, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    Path(args.markdown).write_text(render_markdown(report), encoding="utf-8")
    print(json.dumps(report, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/code/exact_audit/patch_agent_audit.py <==
#!/usr/bin/env python3
"""Finite exact audit of a propose-test-repair software-patching workflow.

The example is deliberately small enough for complete enumeration. It does not
claim a PH separation, a theorem about unrestricted programs, or validation of
any real agentic system.
"""

from __future__ import annotations

import argparse
import hashlib
import json
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Callable, Iterable, Mapping, Sequence


BASE_DIR = Path(__file__).resolve().parent
DEFAULT_OUTPUT = BASE_DIR / "patch_agent_declaration.json"
ARTIFACT_FILES = ("patch_agent_audit.py", "test_patch_agent_audit.py")
REPRODUCTION_COMMAND = (
    "python3 -m unittest discover -s code/exact_audit -p test_patch_agent_audit.py -v "
    "&& python3 code/exact_audit/patch_agent_audit.py "
    "--output code/exact_audit/patch_agent_declaration.json"
)

VALUES = ("alpha", "beta", "gamma")
DEFAULT_VALUE = "<missing>"
SIZE_PARAMETER = len(VALUES)
TASK_ID = "bounded_lookup_negative_index_patch"
INDEX_DOMAIN = tuple(range(-SIZE_PARAMETER, SIZE_PARAMETER + 2))
SAMPLED_INDICES = (0, SIZE_PARAMETER - 1, SIZE_PARAMETER, SIZE_PARAMETER + 1)
HIDDEN_COUNTEREXAMPLE = -1
NULL_SUPPORT = "NULL_SUPPORT"

Outcome = dict[str, str]
PatchFunction = Callable[[tuple[str, ...], int, str], str]


def original_buggy_lookup(
    values: tuple[str, ...], index: int, default: str
) -> str:
    """Submitted implementation: equality and negative indices are unguarded."""

    if index > len(values):
        return default
    return values[index]


def upper_bound_only_repair(
    values: tuple[str, ...], index: int, default: str
) -> str:
    """Sample-approved repair: fixes equality but still permits negative indices."""

    if index >= len(values):
        return default
    return values[index]


def full_bounds_repair(
    values: tuple[str, ...], index: int, default: str
) -> str:
    """Correct repair for the declared finite task."""

    if index < 0 or index >= len(values):
        return default
    return values[index]


@dataclass(frozen=True)
class Patch:
    patch_id: str
    role: str
    source: str
    implementation: PatchFunction


PATCHES = (
    Patch(
        patch_id="original_buggy",
        role="unrepaired baseline",
        source=(
            "def bounded_lookup(values, index, default):\n"
            "    if index > len(values):\n"
            "        return default\n"
            "    return values[index]\n"
        ),
        implementation=original_buggy_lookup,
    ),
    Patch(
        patch_id="upper_bound_only",
        role="first proposed repair",
        source=(
            "def bounded_lookup(values, index, default):\n"
            "    if index >= len(values):\n"
            "        return default\n"
            "    return values[index]\n"
        ),
        implementation=upper_bound_only_repair,
    ),
    Patch(
        patch_id="full_bounds",
        role="second proposed repair",
        source=(
            "def bounded_lookup(values, index, default):\n"
            "    if index < 0 or index >= len(values):\n"
            "        return default\n"
            "    return values[index]\n"
        ),
        implementation=full_bounds_repair,
    ),
)
PATCH_BY_ID = {patch.patch_id: patch for patch in PATCHES}

STAGE_SAMPLED = "sampled_critic"
STAGE_EXHAUSTIVE = "exhaustive_challenge"
STAGE_CERTIFICATE = "proof_carrying_checker"
STAGE_IDS = (STAGE_SAMPLED, STAGE_EXHAUSTIVE, STAGE_CERTIFICATE)


def canonical_json_bytes(value: Any) -> bytes:
    return json.dumps(
        value,
        ensure_ascii=True,
        separators=(",", ":"),
        sort_keys=True,
    ).encode("utf-8")


def pretty_json(value: Any) -> str:
    return json.dumps(
        value,
        ensure_ascii=True,
        indent=2,
        sort_keys=True,
    ) + "\n"


def sha256_bytes(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def sha256_json(value: Any) -> str:
    return sha256_bytes(canonical_json_bytes(value))


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(65536), b""):
            digest.update(chunk)
    return digest.hexdigest()


def return_outcome(value: str) -> Outcome:
    return {"kind": "return", "value": value}


def execute_patch(patch_id: str, index: int) -> Outcome:
    patch = PATCH_BY_ID[patch_id]
    try:
        return return_outcome(
            patch.implementation(VALUES, index, DEFAULT_VALUE)
        )
    except IndexError:
        return {"kind": "exception", "value": "IndexError"}


def specification(index: int) -> Outcome:
    if 0 <= index < len(VALUES):
        return return_outcome(VALUES[index])
    return return_outcome(DEFAULT_VALUE)


def case_record(patch_id: str, index: int) -> dict[str, Any]:
    if index not in INDEX_DOMAIN:
        raise ValueError(f"index {index} is outside the declared task domain")
    observed = execute_patch(patch_id, index)
    expected = specification(index)
    return {
        "index": index,
        "observed": observed,
        "expected": expected,
        "passes": observed == expected,
    }


def test_transcript(
    stage_id: str, patch_id: str, indices: Sequence[int]
) -> dict[str, Any]:
    return {
        "kind": "test_trace",
        "stage_id": stage_id,
        "patch_id": patch_id,
        "indices": list(indices),
        "records": [case_record(patch_id, index) for index in indices],
    }


def task_relation(patch_id: str) -> bool:
    """R(task, patch): the patch matches the specification on every input."""

    return all(case_record(patch_id, index)["passes"] for index in INDEX_DOMAIN)


def counterexamples(patch_id: str) -> list[dict[str, Any]]:
    return [
        case_record(patch_id, index)
        for index in INDEX_DOMAIN
        if not case_record(patch_id, index)["passes"]
    ]


def envelope(size_parameter: int) -> int:
    """One polynomial byte/count bound used for every declared object and move."""

    return 512 * (size_parameter + 1) ** 2


def patch_declaration(patch: Patch) -> dict[str, Any]:
    return {
        "patch_id": patch.patch_id,
        "role": patch.role,
        "source": patch.source,
        "source_sha256": sha256_bytes(patch.source.encode("utf-8")),
    }


def task_declaration() -> dict[str, Any]:
    outcomes = {
        canonical_json_bytes(execute_patch(patch.patch_id, index)).decode(
            "utf-8"
        )
        for patch in PATCHES
        for index in INDEX_DOMAIN
    }
    outcomes.update(
        canonical_json_bytes(specification(index)).decode("utf-8")
        for index in INDEX_DOMAIN
    )
    return {
        "schema_version": 2,
        "name": TASK_ID,
        "size_parameter": {
            "symbol": "n",
            "value": SIZE_PARAMETER,
            "meaning": "length of the fixed value tuple",
        },
        "task_input": {
            "values": list(VALUES),
            "default": DEFAULT_VALUE,
            "index_domain": list(INDEX_DOMAIN),
        },
        "task_relation_R": {
            "formula": (
                "R(task, patch) iff for every index in I_n, executing patch "
                "on (values, index, default) equals the bounded-lookup "
                "specification"
            ),
            "specification": (
                "return values[index] exactly when 0 <= index < len(values); "
                "otherwise return default"
            ),
        },
        "output_domain": [
            patch_declaration(patch) for patch in PATCHES
        ],
        "outcome_domain": [
            json.loads(encoded) for encoded in sorted(outcomes)
        ],
        "null_support": NULL_SUPPORT,
        "common_polynomial_envelope": {
            "formula": "p(n) = 512 * (n + 1)^2",
            "unit": (
                "UTF-8 canonical-JSON bytes for each object/move and number "
                "of elements in each finite domain"
            ),
            "value_at_declared_n": envelope(SIZE_PARAMETER),
        },
    }


def task_declaration_sha256() -> str:
    return sha256_json(task_declaration())


def finite_trace_certificate(patch_id: str) -> dict[str, Any]:
    patch = PATCH_BY_ID[patch_id]
    return {
        "kind": "finite_trace_certificate",
        "schema_version": 2,
        "task_declaration_sha256": task_declaration_sha256(),
        "patch_id": patch_id,
        "patch_source_sha256": sha256_bytes(
            patch.source.encode("utf-8")
        ),
        "index_domain": list(INDEX_DOMAIN),
        "records": [
            case_record(patch_id, index) for index in INDEX_DOMAIN
        ],
    }


def support_id(support: Any) -> str:
    if support == NULL_SUPPORT:
        return "null"
    return f"sha256:{sha256_json(support)}"


def support_domain() -> tuple[Any, ...]:
    return (NULL_SUPPORT,) + tuple(
        finite_trace_certificate(patch.patch_id) for patch in PATCHES
    )


def verify_certificate(
    patch_id: str, support: Any
) -> tuple[bool, str]:
    if support == NULL_SUPPORT:
        return False, "a proof-carrying stage requires non-null support"
    if not isinstance(support, Mapping):
        return False, "support is not a certificate object"

    patch = PATCH_BY_ID[patch_id]
    required = {
        "kind": "finite_trace_certificate",
        "schema_version": 2,
        "task_declaration_sha256": task_declaration_sha256(),
        "patch_id": patch_id,
        "patch_source_sha256": sha256_bytes(
            patch.source.encode("utf-8")
        ),
        "index_domain": list(INDEX_DOMAIN),
        "records": [
            case_record(patch_id, index) for index in INDEX_DOMAIN
        ],
    }
    if dict(support) != required:
        return False, "certificate is not the exact execution-bound trace"
    if not all(record["passes"] for record in required["records"]):
        return False, "the execution-bound trace contains a failing case"
    return True, "exact trace is bound to the task, source, and all cases"


def certificate_transcript(
    patch_id: str, support: Any
) -> dict[str, Any]:
    accepted, reason = verify_certificate(patch_id, support)
    return {
        "kind": "test_trace_with_certificate",
        "stage_id": STAGE_CERTIFICATE,
        "patch_id": patch_id,
        "indices": list(INDEX_DOMAIN),
        "records": [
            case_record(patch_id, index) for index in INDEX_DOMAIN
        ],
        "certificate": support,
        "support_id": support_id(support),
        "checker_result": {
            "accepted": accepted,
            "reason": reason,
        },
    }


def stage_supports(stage_id: str) -> tuple[Any, ...]:
    if stage_id in (STAGE_SAMPLED, STAGE_EXHAUSTIVE):
        return (NULL_SUPPORT,)
    if stage_id == STAGE_CERTIFICATE:
        return support_domain()
    raise KeyError(stage_id)


def canonical_stage_transcript(
    stage_id: str, patch_id: str, support: Any
) -> dict[str, Any]:
    if stage_id == STAGE_SAMPLED:
        return test_transcript(stage_id, patch_id, SAMPLED_INDICES)
    if stage_id == STAGE_EXHAUSTIVE:
        return test_transcript(stage_id, patch_id, INDEX_DOMAIN)
    if stage_id == STAGE_CERTIFICATE:
        return certificate_transcript(patch_id, support)
    raise KeyError(stage_id)


def exposure_predicate(
    stage_id: str,
    patch_id: str,
    support: Any,
    transcript: Mapping[str, Any],
) -> bool:
    if patch_id not in PATCH_BY_ID or support not in stage_supports(stage_id):
        return False
    return dict(transcript) == canonical_stage_transcript(
        stage_id, patch_id, support
    )


def exact_core(
    stage_id: str,
    patch_id: str,
    support: Any,
    transcript: Mapping[str, Any],
) -> bool:
    if stage_id == STAGE_CERTIFICATE and transcript.get(
        "certificate"
    ) != support:
        return False
    return core_predicate(stage_id, patch_id, transcript)


def validated_test_records(
    patch_id: str, transcript: Mapping[str, Any]
) -> dict[int, dict[str, Any]] | None:
    if transcript.get("patch_id") != patch_id:
        return None
    indices = transcript.get("indices")
    records = transcript.get("records")
    if not isinstance(indices, list) or not isinstance(records, list):
        return None
    if (
        len(indices) != len(set(indices))
        or any(index not in INDEX_DOMAIN for index in indices)
        or records != [case_record(patch_id, index) for index in indices]
    ):
        return None
    return {
        record["index"]: record
        for record in records
    }


def core_predicate(
    stage_id: str,
    patch_id: str,
    transcript: Mapping[str, Any],
) -> bool:
    """Core acceptance on a transcript, independent of stage exposure."""

    records = validated_test_records(patch_id, transcript)
    if stage_id == STAGE_SAMPLED:
        return records is not None and all(
            index in records and records[index]["passes"]
            for index in SAMPLED_INDICES
        )
    if stage_id == STAGE_EXHAUSTIVE:
        return (
            records is not None
            and set(records) == set(INDEX_DOMAIN)
            and all(record["passes"] for record in records.values())
        )
    if stage_id == STAGE_CERTIFICATE:
        accepted, _reason = verify_certificate(
            patch_id, transcript.get("certificate")
        )
        return (
            accepted
            and records is not None
            and set(records) == set(INDEX_DOMAIN)
            and all(record["passes"] for record in records.values())
        )
    raise KeyError(stage_id)


def accepted_games(stage_id: str) -> list[dict[str, str]]:
    games: list[dict[str, str]] = []
    for patch in PATCHES:
        for support in stage_supports(stage_id):
            transcript = canonical_stage_transcript(
                stage_id, patch.patch_id, support
            )
            if exposure_predicate(
                stage_id, patch.patch_id, support, transcript
            ) and exact_core(
                stage_id, patch.patch_id, support, transcript
            ):
                games.append(
                    {
                        "patch_id": patch.patch_id,
                        "support_id": support_id(support),
                        "transcript_sha256": sha256_json(transcript),
                    }
                )
    return games


def native_output_projection(stage_id: str) -> list[str]:
    return sorted(
        {
            game["patch_id"]
            for game in accepted_games(stage_id)
            if game["support_id"] == "null"
        }
    )


def frontier_output_projection(stage_id: str) -> list[str]:
    return sorted({game["patch_id"] for game in accepted_games(stage_id)})


def native_instance_language(stage_id: str) -> list[str]:
    return [TASK_ID] if native_output_projection(stage_id) else []


def frontier_instance_language(stage_id: str) -> list[str]:
    return [TASK_ID] if frontier_output_projection(stage_id) else []


def transcript_domain(stage_id: str) -> list[dict[str, Any]]:
    domain: list[dict[str, Any]] = []
    for patch in PATCHES:
        for support in stage_supports(stage_id):
            transcript = canonical_stage_transcript(
                stage_id, patch.patch_id, support
            )
            domain.append(
                {
                    "sha256": sha256_json(transcript),
                    "transcript": transcript,
                }
            )
    return sorted(domain, key=lambda item: item["sha256"])


def exposed_transcripts(stage_id: str, native: bool = False) -> set[str]:
    """Actual canonical JSON records, without projecting away stage tags."""
    supports = (NULL_SUPPORT,) if native else stage_supports(stage_id)
    return {
        canonical_json_bytes(transcript).decode("utf-8")
        for patch in PATCHES
        for support in supports
        for transcript in [canonical_stage_transcript(stage_id, patch.patch_id, support)]
        if exposure_predicate(stage_id, patch.patch_id, support, transcript)
    }


def native_to_frontier_transcript_inclusion() -> dict[str, bool]:
    return {
        f"{target}_native_subset_{source}_frontier":
        exposed_transcripts(target, native=True) <= exposed_transcripts(source)
        for target in STAGE_IDS for source in STAGE_IDS
    }


def exposure_atoms(stage_id: str) -> set[str]:
    atoms = {f"source:{patch.patch_id}" for patch in PATCHES}
    atoms.update(
        f"support:{support_id(support)}"
        for support in stage_supports(stage_id)
    )

    if stage_id == STAGE_SAMPLED:
        indices: Iterable[int] = SAMPLED_INDICES
    else:
        indices = INDEX_DOMAIN
    atoms.update(
        f"case:{patch.patch_id}:{index}"
        for patch in PATCHES
        for index in indices
    )
    return atoms


def inclusion_matrix(named_sets: Mapping[str, set[str]]) -> dict[str, bool]:
    return {
        f"{left}_subset_{right}": values <= named_sets[right]
        for left, values in named_sets.items()
        for right in named_sets
    }


def common_transcript_universe() -> list[dict[str, Any]]:
    by_hash: dict[str, dict[str, Any]] = {}
    for stage_id in STAGE_IDS:
        for item in transcript_domain(stage_id):
            by_hash[item["sha256"]] = item["transcript"]
    return [by_hash[digest] for digest in sorted(by_hash)]


def authority_language_by_transcript(
    stage_id: str,
) -> dict[str, list[str]]:
    """Finite analogue of t -> L_{R,Core}(t) over the declared task family."""

    languages: dict[str, list[str]] = {}
    for transcript in common_transcript_universe():
        digest = sha256_json(transcript)
        accepted = any(
            core_predicate(stage_id, patch.patch_id, transcript)
            for patch in PATCHES
        )
        languages[digest] = [TASK_ID] if accepted else []
    return languages


def authority_preorder_matrix() -> dict[str, bool]:
    languages = {
        stage_id: authority_language_by_transcript(stage_id)
        for stage_id in STAGE_IDS
    }
    return {
        f"{left}_subset_{right}": all(
            set(left_language) <= set(languages[right][transcript_sha256])
            for transcript_sha256, left_language in left_map.items()
        )
        for left, left_map in languages.items()
        for right in languages
    }


def stage_quantifier_declaration(stage_id: str) -> dict[str, Any]:
    if stage_id == STAGE_SAMPLED:
        return {
            "quantifier_blocks": 1,
            "semantics": (
                "exists patch in the bounded output domain; then evaluate a "
                "fixed, declared sample. There is no universal challenge block."
            ),
            "core": (
                "deterministically replay the four sampled cases and require "
                "each observed outcome to equal the specification"
            ),
        }
    if stage_id == STAGE_EXHAUSTIVE:
        return {
            "quantifier_blocks": 2,
            "semantics": (
                "exists patch in the bounded output domain; for every index "
                "in I_n, execute the patch and compare with the specification"
            ),
            "core": "exact deterministic per-case execution comparator",
        }
    if stage_id == STAGE_CERTIFICATE:
        return {
            "quantifier_blocks": 1,
            "semantics": (
                "exists a bounded (patch, certificate) pair; a deterministic "
                "terminal checker binds the certificate to the task, patch "
                "source, complete finite domain, and exact executions"
            ),
            "core": "sound-and-complete checker on the declared patch family",
        }
    raise KeyError(stage_id)


def stage_exactness(stage_id: str) -> dict[str, bool]:
    acceptance = set(frontier_output_projection(stage_id))
    relation = {
        patch.patch_id for patch in PATCHES if task_relation(patch.patch_id)
    }
    return {
        "sound_for_task_relation_R": acceptance <= relation,
        "complete_for_task_relation_R": relation <= acceptance,
        "acceptance_equals_R_on_declared_family": acceptance == relation,
    }


def certificate_soundness_completeness() -> dict[str, Any]:
    supports = support_domain()
    accepted_pairs = [
        {
            "patch_id": patch.patch_id,
            "support_id": support_id(support),
        }
        for patch in PATCHES
        for support in supports
        if verify_certificate(patch.patch_id, support)[0]
    ]
    sound = all(
        task_relation(pair["patch_id"]) for pair in accepted_pairs
    )
    complete = all(
        (not task_relation(patch.patch_id))
        or any(
            verify_certificate(patch.patch_id, support)[0]
            for support in supports
        )
        for patch in PATCHES
    )
    return {
        "pairs_checked": len(PATCHES) * len(supports),
        "accepted_pairs": accepted_pairs,
        "sound_on_declared_family": sound,
        "complete_on_declared_family": complete,
    }


def all_bounded_objects_and_moves() -> dict[str, list[Any]]:
    supports = list(support_domain())
    transcripts = [
        item["transcript"]
        for stage_id in STAGE_IDS
        for item in transcript_domain(stage_id)
    ]
    moves: list[Any] = [
        {"block": "exists_patch", "patch_id": patch.patch_id}
        for patch in PATCHES
    ]
    moves.extend(
        {"block": "forall_index", "index": index}
        for index in INDEX_DOMAIN
    )
    moves.extend(
        {"block": "fixed_sample_check", "index": index}
        for index in SAMPLED_INDICES
    )
    moves.extend(
        {"block": "exists_certificate", "support_id": support_id(support)}
        for support in supports
    )
    return {
        "declarations": [task_declaration()],
        "task_inputs": [
            {
                "values": list(VALUES),
                "index": index,
                "default": DEFAULT_VALUE,
            }
            for index in INDEX_DOMAIN
        ],
        "outputs": [patch_declaration(patch) for patch in PATCHES],
        "supports": supports,
        "transcripts": transcripts,
        "quantified_or_fixed_moves": moves,
    }


def bound_coverage_report() -> dict[str, Any]:
    groups = all_bounded_objects_and_moves()
    common_bound = envelope(SIZE_PARAMETER)
    group_reports: dict[str, Any] = {}
    for name, objects in groups.items():
        sizes = [len(canonical_json_bytes(item)) for item in objects]
        group_reports[name] = {
            "element_count": len(objects),
            "max_canonical_json_bytes": max(sizes, default=0),
            "count_within_envelope": len(objects) <= common_bound,
            "every_element_within_envelope": all(
                size <= common_bound for size in sizes
            ),
        }
    return {
        "single_envelope_formula": "p(n) = 512 * (n + 1)^2",
        "size_parameter_n": SIZE_PARAMETER,
        "envelope_value": common_bound,
        "groups": group_reports,
        "every_declared_object_and_move_covered": all(
            group["count_within_envelope"]
            and group["every_element_within_envelope"]
            for group in group_reports.values()
        ),
    }


def theorem_eligibility(stage_id: str) -> dict[str, Any]:
    exactness = stage_exactness(stage_id)
    coverage = bound_coverage_report()
    conditions = {
        "finite_bounded_output_domain": len(PATCHES)
        <= coverage["envelope_value"],
        "finite_bounded_support_domain_with_null": (
            NULL_SUPPORT in support_domain()
            and len(stage_supports(stage_id)) <= coverage["envelope_value"]
        ),
        "finite_bounded_transcript_domain": (
            len(transcript_domain(stage_id)) <= coverage["envelope_value"]
        ),
        "one_polynomial_envelope_covers_every_object_and_move": coverage[
            "every_declared_object_and_move_covered"
        ],
        "deterministic_exposure_and_core_predicates": True,
    }
    finite_diagnostic_eligible = all(conditions.values())
    return {
        "conditions": conditions,
        "eligible_for_declared_finite_stage_diagnostic": (
            finite_diagnostic_eligible
        ),
        "eligible_for_exact_task_acceptance_conclusion": (
            finite_diagnostic_eligible
            and exactness["acceptance_equals_R_on_declared_family"]
        ),
        "valid_deployed_stage_for_R": (
            finite_diagnostic_eligible
            and exactness["sound_for_task_relation_R"]
        ),
        "task_exactness": exactness,
    }


def stage_report(stage_id: str) -> dict[str, Any]:
    supports = [
        {
            "support_id": support_id(support),
            "support": support,
        }
        for support in stage_supports(stage_id)
    ]
    return {
        "stage_id": stage_id,
        "output_domain": [patch.patch_id for patch in PATCHES],
        "support_domain": supports,
        "null_support": NULL_SUPPORT,
        "transcript_domain": transcript_domain(stage_id),
        "exposure_predicate": (
            "the patch and support are in the declared domains and the "
            "transcript equals the stage's canonical execution-bound transcript"
        ),
        "quantifier_and_core": stage_quantifier_declaration(stage_id),
        "accepted_games": accepted_games(stage_id),
        "native_accepted_output_projection": native_output_projection(stage_id),
        "frontier_accepted_output_projection": frontier_output_projection(stage_id),
        "native_instance_language_L_R": native_instance_language(stage_id),
        "frontier_instance_language_F_R": frontier_instance_language(
            stage_id
        ),
        "exposure_atoms": sorted(exposure_atoms(stage_id)),
        "theorem_eligibility": theorem_eligibility(stage_id),
    }


def workflow_report() -> dict[str, Any]:
    sampled_first_repair = exact_core(
        STAGE_SAMPLED,
        "upper_bound_only",
        NULL_SUPPORT,
        canonical_stage_transcript(
            STAGE_SAMPLED, "upper_bound_only", NULL_SUPPORT
        ),
    )
    exhaustive_first_repair = exact_core(
        STAGE_EXHAUSTIVE,
        "upper_bound_only",
        NULL_SUPPORT,
        canonical_stage_transcript(
            STAGE_EXHAUSTIVE, "upper_bound_only", NULL_SUPPORT
        ),
    )
    correct_certificate = finite_trace_certificate("full_bounds")
    proof_correct = exact_core(
        STAGE_CERTIFICATE,
        "full_bounds",
        correct_certificate,
        canonical_stage_transcript(
            STAGE_CERTIFICATE, "full_bounds", correct_certificate
        ),
    )
    first_repair_certificate_accepts = any(
        verify_certificate("upper_bound_only", support)[0]
        for support in support_domain()
    )
    hidden_record = case_record(
        "upper_bound_only", HIDDEN_COUNTEREXAMPLE
    )
    return {
        "steps": [
            {
                "step": 1,
                "action": "run sampled critic on original implementation",
                "accepted": "original_buggy"
                in frontier_output_projection(STAGE_SAMPLED),
                "result": "visible equality case still raises IndexError",
            },
            {
                "step": 2,
                "action": "propose upper-bound-only repair",
                "accepted_by_sampled_critic": sampled_first_repair,
                "result": (
                    "passes every sampled case but leaves negative indexing "
                    "unguarded"
                ),
            },
            {
                "step": 3,
                "action": "apply exhaustive bounded challenge",
                "accepted": exhaustive_first_repair,
                "counterexample": hidden_record,
            },
            {
                "step": 4,
                "action": "propose full lower-and-upper-bounds repair",
                "accepted_by_exhaustive_challenge": (
                    "full_bounds"
                    in frontier_output_projection(STAGE_EXHAUSTIVE)
                ),
                "accepted_by_exact_certificate_checker": proof_correct,
            },
        ],
        "defective_sampled_false_positive": {
            "patch_id": "upper_bound_only",
            "sampled_accepts": sampled_first_repair,
            "task_relation_R": task_relation("upper_bound_only"),
            "hidden_input": HIDDEN_COUNTEREXAMPLE,
            "hidden_case": hidden_record,
            "exhaustive_rejects": not exhaustive_first_repair,
            "any_declared_certificate_accepts": (
                first_repair_certificate_accepts
            ),
        },
        "selected_intervention": (
            "Keep sampled critique advisory. For this bounded family, gate "
            "release with the exhaustive challenge stage or the independently "
            "checked sound-and-complete finite certificate core. Sampled "
            "acceptance establishes neither a universal challenge block nor "
            "sound authority for R."
        ),
    }


def artifact_file_hashes() -> dict[str, str]:
    hashes: dict[str, str] = {}
    for filename in ARTIFACT_FILES:
        path = BASE_DIR / filename
        if not path.is_file():
            raise FileNotFoundError(
                f"required artifact file does not exist: {path}"
            )
        hashes[filename] = sha256_file(path)
    return hashes


def build_payload() -> dict[str, Any]:
    stages = {
        stage_id: stage_report(stage_id) for stage_id in STAGE_IDS
    }
    accepted_output_sets = {
        stage_id: set(frontier_output_projection(stage_id))
        for stage_id in STAGE_IDS
    }
    exposure_sets = {
        stage_id: exposure_atoms(stage_id) for stage_id in STAGE_IDS
    }
    task = task_declaration()
    certificate_audit = certificate_soundness_completeness()
    return {
        "artifact": {
            "name": "exact_agentic_patch_micro_audit",
            "schema_version": 2,
            "scope": (
                "Finite exact software-patching application only; no PH "
                "separation, unrestricted-program theorem, or real-system "
                "validation."
            ),
            "reproduction_command": REPRODUCTION_COMMAND,
            "artifact_file_sha256": artifact_file_hashes(),
        },
        "declaration": {
            "task": task,
            "task_declaration_sha256": sha256_json(task),
            "support_domain_sha256": sha256_json(support_domain()),
            "transcript_domains_sha256": {
                stage_id: sha256_json(transcript_domain(stage_id))
                for stage_id in STAGE_IDS
            },
        },
        "task_relation_results": {
            patch.patch_id: {
                "satisfies_R": task_relation(patch.patch_id),
                "counterexamples": counterexamples(patch.patch_id),
            }
            for patch in PATCHES
        },
        "stages": stages,
        "set_diagnostics": {
            "transcript_indexed_authority_definition": (
                "For every transcript in the exhaustively enumerated common "
                "transcript domain, compute the declared task-instance set "
                "for which some output is accepted by the core. Core A is "
                "included in Core B exactly when these sets are included for "
                "every transcript."
            ),
            "common_transcript_universe_sha256": sha256_json(
                common_transcript_universe()
            ),
            "authority_languages_by_transcript": {
                stage_id: authority_language_by_transcript(stage_id)
                for stage_id in STAGE_IDS
            },
            "authority_inclusion": authority_preorder_matrix(),
            "accepted_output_projection_definition": (
                "candidate outputs accepted for some exposed support and "
                "canonical transcript; this projection is reported separately "
                "from the task-instance languages L_R and F_R"
            ),
            "accepted_output_projection_sets": {
                name: sorted(values)
                for name, values in accepted_output_sets.items()
            },
            "accepted_output_projection_inclusion": inclusion_matrix(
                accepted_output_sets
            ),
            "exposure_atom_definition": (
                "declared source, support, and case facts visible to a stage"
            ),
            "exposure_atom_sets": {
                name: sorted(values) for name, values in exposure_sets.items()
            },
            "exposure_atom_inclusion": inclusion_matrix(exposure_sets),
            "transcript_inclusion_definition": (
                "Actual canonical JSON transcript sets under the common encoding; "
                "no fact projection or implicit translation between stage tags."
            ),
            "native_to_frontier_transcript_inclusion": native_to_frontier_transcript_inclusion(),
        },
        "exact_certificate_audit": certificate_audit,
        "bound_coverage": bound_coverage_report(),
        "workflow_and_diagnosis": workflow_report(),
    }


def build_artifact() -> dict[str, Any]:
    payload = build_payload()
    return {
        "content_address": {
            "algorithm": "SHA-256",
            "canonicalization": (
                "UTF-8 JSON with ensure_ascii=true, sort_keys=true, and "
                "separators=(',', ':')"
            ),
            "payload_sha256": sha256_json(payload),
        },
        "payload": payload,
    }


def serialize_artifact(artifact: Mapping[str, Any]) -> str:
    return pretty_json(artifact)


def write_artifact(path: Path) -> dict[str, Any]:
    artifact = build_artifact()
    path.write_text(serialize_artifact(artifact), encoding="utf-8")
    return artifact


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output",
        type=Path,
        default=DEFAULT_OUTPUT,
        help="deterministic content-addressed JSON report",
    )
    args = parser.parse_args()

    artifact = write_artifact(args.output)
    diagnosis = artifact["payload"]["workflow_and_diagnosis"]
    print(
        pretty_json(
            {
                "output": str(args.output.resolve()),
                "payload_sha256": artifact["content_address"][
                    "payload_sha256"
                ],
                "defective_sampled_false_positive": diagnosis[
                    "defective_sampled_false_positive"
                ],
                "selected_intervention": diagnosis[
                    "selected_intervention"
                ],
            }
        ),
        end="",
    )


if __name__ == "__main__":
    main()


==> anc/code/exact_audit/patch_agent_declaration.json <==
{
  "content_address": {
    "algorithm": "SHA-256",
    "canonicalization": "UTF-8 JSON with ensure_ascii=true, sort_keys=true, and separators=(',', ':')",
    "payload_sha256": "1f7dcd50ec247b364a54599a62822014a6017cf28a1b8ec21d4c7d20a136b2f2"
  },
  "payload": {
    "artifact": {
      "artifact_file_sha256": {
        "patch_agent_audit.py": "12afb2c281449ada8748e5dd7ed596b9733d7f9546286abcb215a5446013cb50",
        "test_patch_agent_audit.py": "d5a73118992e6827da541cad8cac9c8c58277f41940064269ee455848edadb9c"
      },
      "name": "exact_agentic_patch_micro_audit",
      "reproduction_command": "python3 -m unittest discover -s code/exact_audit -p test_patch_agent_audit.py -v && python3 code/exact_audit/patch_agent_audit.py --output code/exact_audit/patch_agent_declaration.json",
      "schema_version": 2,
      "scope": "Finite exact software-patching application only; no PH separation, unrestricted-program theorem, or real-system validation."
    },
    "bound_coverage": {
      "envelope_value": 8192,
      "every_declared_object_and_move_covered": true,
      "groups": {
        "declarations": {
          "count_within_envelope": true,
          "element_count": 1,
          "every_element_within_envelope": true,
          "max_canonical_json_bytes": 1816
        },
        "outputs": {
          "count_within_envelope": true,
          "element_count": 3,
          "every_element_within_envelope": true,
          "max_canonical_json_bytes": 291
        },
        "quantified_or_fixed_moves": {
          "count_within_envelope": true,
          "element_count": 19,
          "every_element_within_envelope": true,
          "max_canonical_json_bytes": 117
        },
        "supports": {
          "count_within_envelope": true,
          "element_count": 4,
          "every_element_within_envelope": true,
          "max_canonical_json_bytes": 1278
        },
        "task_inputs": {
          "count_within_envelope": true,
          "element_count": 8,
          "every_element_within_envelope": true,
          "max_canonical_json_bytes": 68
        },
        "transcripts": {
          "count_within_envelope": true,
          "element_count": 18,
          "every_element_within_envelope": true,
          "max_canonical_json_bytes": 2593
        }
      },
      "single_envelope_formula": "p(n) = 512 * (n + 1)^2",
      "size_parameter_n": 3
    },
    "declaration": {
      "support_domain_sha256": "60d8329d0a11ee4b4d2c5049c7bd62650612b39ceab578b10c999220b8430e2f",
      "task": {
        "common_polynomial_envelope": {
          "formula": "p(n) = 512 * (n + 1)^2",
          "unit": "UTF-8 canonical-JSON bytes for each object/move and number of elements in each finite domain",
          "value_at_declared_n": 8192
        },
        "name": "bounded_lookup_negative_index_patch",
        "null_support": "NULL_SUPPORT",
        "outcome_domain": [
          {
            "kind": "exception",
            "value": "IndexError"
          },
          {
            "kind": "return",
            "value": "<missing>"
          },
          {
            "kind": "return",
            "value": "alpha"
          },
          {
            "kind": "return",
            "value": "beta"
          },
          {
            "kind": "return",
            "value": "gamma"
          }
        ],
        "output_domain": [
          {
            "patch_id": "original_buggy",
            "role": "unrepaired baseline",
            "source": "def bounded_lookup(values, index, default):\n    if index > len(values):\n        return default\n    return values[index]\n",
            "source_sha256": "a87fc3515b99ec4a1c4fb1f53befcb3cc317d99c24a64d7254d8ca09b350a456"
          },
          {
            "patch_id": "upper_bound_only",
            "role": "first proposed repair",
            "source": "def bounded_lookup(values, index, default):\n    if index >= len(values):\n        return default\n    return values[index]\n",
            "source_sha256": "8c179e26a443ef3d18ce0096645be138a298149804013fb4500e44e70ef1508e"
          },
          {
            "patch_id": "full_bounds",
            "role": "second proposed repair",
            "source": "def bounded_lookup(values, index, default):\n    if index < 0 or index >= len(values):\n        return default\n    return values[index]\n",
            "source_sha256": "ecf8ba636141e2acbca26dbce6deff623e31ca55d554a20314fda4940526a33f"
          }
        ],
        "schema_version": 2,
        "size_parameter": {
          "meaning": "length of the fixed value tuple",
          "symbol": "n",
          "value": 3
        },
        "task_input": {
          "default": "<missing>",
          "index_domain": [
            -3,
            -2,
            -1,
            0,
            1,
            2,
            3,
            4
          ],
          "values": [
            "alpha",
            "beta",
            "gamma"
          ]
        },
        "task_relation_R": {
          "formula": "R(task, patch) iff for every index in I_n, executing patch on (values, index, default) equals the bounded-lookup specification",
          "specification": "return values[index] exactly when 0 <= index < len(values); otherwise return default"
        }
      },
      "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066",
      "transcript_domains_sha256": {
        "exhaustive_challenge": "09692b612494c60cfefe7a03aa203880aac3e836a80863490df4ddf7d150d644",
        "proof_carrying_checker": "3ded6ac52df6a578f210747b80ee6db70ccd9589b7c95f394445ea76e5140946",
        "sampled_critic": "a7799f1a2f342a7a0e30cca45cd6abc4a4d5bca995ad012e486e52c5d8edbab0"
      }
    },
    "exact_certificate_audit": {
      "accepted_pairs": [
        {
          "patch_id": "full_bounds",
          "support_id": "sha256:11b3060bc8373ea6ac724435cef1e018f048e598db60192c766a55cb36564cb1"
        }
      ],
      "complete_on_declared_family": true,
      "pairs_checked": 12,
      "sound_on_declared_family": true
    },
    "set_diagnostics": {
      "accepted_output_projection_definition": "candidate outputs accepted for some exposed support and canonical transcript; this projection is reported separately from the task-instance languages L_R and F_R",
      "accepted_output_projection_inclusion": {
        "exhaustive_challenge_subset_exhaustive_challenge": true,
        "exhaustive_challenge_subset_proof_carrying_checker": true,
        "exhaustive_challenge_subset_sampled_critic": true,
        "proof_carrying_checker_subset_exhaustive_challenge": true,
        "proof_carrying_checker_subset_proof_carrying_checker": true,
        "proof_carrying_checker_subset_sampled_critic": true,
        "sampled_critic_subset_exhaustive_challenge": false,
        "sampled_critic_subset_proof_carrying_checker": false,
        "sampled_critic_subset_sampled_critic": true
      },
      "accepted_output_projection_sets": {
        "exhaustive_challenge": [
          "full_bounds"
        ],
        "proof_carrying_checker": [
          "full_bounds"
        ],
        "sampled_critic": [
          "full_bounds",
          "upper_bound_only"
        ]
      },
      "authority_inclusion": {
        "exhaustive_challenge_subset_exhaustive_challenge": true,
        "exhaustive_challenge_subset_proof_carrying_checker": false,
        "exhaustive_challenge_subset_sampled_critic": true,
        "proof_carrying_checker_subset_exhaustive_challenge": true,
        "proof_carrying_checker_subset_proof_carrying_checker": true,
        "proof_carrying_checker_subset_sampled_critic": true,
        "sampled_critic_subset_exhaustive_challenge": false,
        "sampled_critic_subset_proof_carrying_checker": false,
        "sampled_critic_subset_sampled_critic": true
      },
      "authority_languages_by_transcript": {
        "exhaustive_challenge": {
          "12a43293a90bdf3abff2789ed92352544bf79b602afb0e1b521c2ba86d42ee7a": [],
          "2f177e468382de70e89f21c596411632c6b0f11ebf82fc4ef0e1c0dbd8b250a1": [],
          "41d056f001f0a31059597f4c1f0d18d01d0b3282ed3b71df6407341149911028": [
            "bounded_lookup_negative_index_patch"
          ],
          "52602d26538fc2f234d2c65fd4757d8ea75c2884d43505a6ef2fc4954b72e748": [],
          "594382fa49c0dcd7fdcb89979c41b73d745e2a9e9ce18a8b9eaf2c89a2d439ad": [],
          "6738b65046a1534f07f09ec7d27012f8227149aabb3839a37ccefdfb275af7f5": [],
          "6e98f74731eccf68941287f4acb813545ad22b21d91c0c5219cfb8fa0b104eb1": [
            "bounded_lookup_negative_index_patch"
          ],
          "7050a445db44ec89d4df05000a0e0734e8e649aa3db637741340c6bbee5fee43": [],
          "8c8d5f39ff83526939d84a7e9cb770a5512d73ffb1434333556ea068b17e0c35": [],
          "920143bdf7deefddcc3ce21e6188d620210c0c351167fa440584bbd6467361a3": [
            "bounded_lookup_negative_index_patch"
          ],
          "9d9918d2a8772e1c9a4bc550ee9039d2b297de767886bb7e4340f1fe98376794": [
            "bounded_lookup_negative_index_patch"
          ],
          "9e4bd1d9bf672d1d15259ebb0f77f6e73f51bc8c9aa6d2c1336054317d07b934": [],
          "b1d89229cd28557844274b9ab4e0835f126c28e6b76e2c1ca37a679170cba5de": [],
          "c5b5d7b384d10ef50b533747eadee3b13e571aa0d7718a382b8d750716394d79": [],
          "cb52070cc42fe33a4b1ff962e9bf3b0d09c8f6bd1401266477a7c2c79e9ce054": [],
          "cf616583a62cbb6ac911a11e6c7dde9871bd77f3e0b0836d108ae1a752c72ff1": [
            "bounded_lookup_negative_index_patch"
          ],
          "d95c1d3c9747c9fed6d7cf2601edc18e068ecb8dddd5773686eee0c3e7dff7ce": [],
          "f7f4729c126890249bf6a337a7003a4dfb93499d45b9d767121a82c829830c0b": []
        },
        "proof_carrying_checker": {
          "12a43293a90bdf3abff2789ed92352544bf79b602afb0e1b521c2ba86d42ee7a": [],
          "2f177e468382de70e89f21c596411632c6b0f11ebf82fc4ef0e1c0dbd8b250a1": [],
          "41d056f001f0a31059597f4c1f0d18d01d0b3282ed3b71df6407341149911028": [],
          "52602d26538fc2f234d2c65fd4757d8ea75c2884d43505a6ef2fc4954b72e748": [],
          "594382fa49c0dcd7fdcb89979c41b73d745e2a9e9ce18a8b9eaf2c89a2d439ad": [],
          "6738b65046a1534f07f09ec7d27012f8227149aabb3839a37ccefdfb275af7f5": [],
          "6e98f74731eccf68941287f4acb813545ad22b21d91c0c5219cfb8fa0b104eb1": [],
          "7050a445db44ec89d4df05000a0e0734e8e649aa3db637741340c6bbee5fee43": [],
          "8c8d5f39ff83526939d84a7e9cb770a5512d73ffb1434333556ea068b17e0c35": [],
          "920143bdf7deefddcc3ce21e6188d620210c0c351167fa440584bbd6467361a3": [],
          "9d9918d2a8772e1c9a4bc550ee9039d2b297de767886bb7e4340f1fe98376794": [],
          "9e4bd1d9bf672d1d15259ebb0f77f6e73f51bc8c9aa6d2c1336054317d07b934": [],
          "b1d89229cd28557844274b9ab4e0835f126c28e6b76e2c1ca37a679170cba5de": [],
          "c5b5d7b384d10ef50b533747eadee3b13e571aa0d7718a382b8d750716394d79": [],
          "cb52070cc42fe33a4b1ff962e9bf3b0d09c8f6bd1401266477a7c2c79e9ce054": [],
          "cf616583a62cbb6ac911a11e6c7dde9871bd77f3e0b0836d108ae1a752c72ff1": [
            "bounded_lookup_negative_index_patch"
          ],
          "d95c1d3c9747c9fed6d7cf2601edc18e068ecb8dddd5773686eee0c3e7dff7ce": [],
          "f7f4729c126890249bf6a337a7003a4dfb93499d45b9d767121a82c829830c0b": []
        },
        "sampled_critic": {
          "12a43293a90bdf3abff2789ed92352544bf79b602afb0e1b521c2ba86d42ee7a": [],
          "2f177e468382de70e89f21c596411632c6b0f11ebf82fc4ef0e1c0dbd8b250a1": [
            "bounded_lookup_negative_index_patch"
          ],
          "41d056f001f0a31059597f4c1f0d18d01d0b3282ed3b71df6407341149911028": [
            "bounded_lookup_negative_index_patch"
          ],
          "52602d26538fc2f234d2c65fd4757d8ea75c2884d43505a6ef2fc4954b72e748": [],
          "594382fa49c0dcd7fdcb89979c41b73d745e2a9e9ce18a8b9eaf2c89a2d439ad": [],
          "6738b65046a1534f07f09ec7d27012f8227149aabb3839a37ccefdfb275af7f5": [
            "bounded_lookup_negative_index_patch"
          ],
          "6e98f74731eccf68941287f4acb813545ad22b21d91c0c5219cfb8fa0b104eb1": [
            "bounded_lookup_negative_index_patch"
          ],
          "7050a445db44ec89d4df05000a0e0734e8e649aa3db637741340c6bbee5fee43": [],
          "8c8d5f39ff83526939d84a7e9cb770a5512d73ffb1434333556ea068b17e0c35": [],
          "920143bdf7deefddcc3ce21e6188d620210c0c351167fa440584bbd6467361a3": [
            "bounded_lookup_negative_index_patch"
          ],
          "9d9918d2a8772e1c9a4bc550ee9039d2b297de767886bb7e4340f1fe98376794": [
            "bounded_lookup_negative_index_patch"
          ],
          "9e4bd1d9bf672d1d15259ebb0f77f6e73f51bc8c9aa6d2c1336054317d07b934": [
            "bounded_lookup_negative_index_patch"
          ],
          "b1d89229cd28557844274b9ab4e0835f126c28e6b76e2c1ca37a679170cba5de": [],
          "c5b5d7b384d10ef50b533747eadee3b13e571aa0d7718a382b8d750716394d79": [
            "bounded_lookup_negative_index_patch"
          ],
          "cb52070cc42fe33a4b1ff962e9bf3b0d09c8f6bd1401266477a7c2c79e9ce054": [
            "bounded_lookup_negative_index_patch"
          ],
          "cf616583a62cbb6ac911a11e6c7dde9871bd77f3e0b0836d108ae1a752c72ff1": [
            "bounded_lookup_negative_index_patch"
          ],
          "d95c1d3c9747c9fed6d7cf2601edc18e068ecb8dddd5773686eee0c3e7dff7ce": [
            "bounded_lookup_negative_index_patch"
          ],
          "f7f4729c126890249bf6a337a7003a4dfb93499d45b9d767121a82c829830c0b": [
            "bounded_lookup_negative_index_patch"
          ]
        }
      },
      "common_transcript_universe_sha256": "25d42e14af14b0a58741d125dd075cbc91e7f1aabf672f54bae8a1b9e4b02d57",
      "exposure_atom_definition": "declared source, support, and case facts visible to a stage",
      "exposure_atom_inclusion": {
        "exhaustive_challenge_subset_exhaustive_challenge": true,
        "exhaustive_challenge_subset_proof_carrying_checker": true,
        "exhaustive_challenge_subset_sampled_critic": false,
        "proof_carrying_checker_subset_exhaustive_challenge": false,
        "proof_carrying_checker_subset_proof_carrying_checker": true,
        "proof_carrying_checker_subset_sampled_critic": false,
        "sampled_critic_subset_exhaustive_challenge": true,
        "sampled_critic_subset_proof_carrying_checker": true,
        "sampled_critic_subset_sampled_critic": true
      },
      "exposure_atom_sets": {
        "exhaustive_challenge": [
          "case:full_bounds:-1",
          "case:full_bounds:-2",
          "case:full_bounds:-3",
          "case:full_bounds:0",
          "case:full_bounds:1",
          "case:full_bounds:2",
          "case:full_bounds:3",
          "case:full_bounds:4",
          "case:original_buggy:-1",
          "case:original_buggy:-2",
          "case:original_buggy:-3",
          "case:original_buggy:0",
          "case:original_buggy:1",
          "case:original_buggy:2",
          "case:original_buggy:3",
          "case:original_buggy:4",
          "case:upper_bound_only:-1",
          "case:upper_bound_only:-2",
          "case:upper_bound_only:-3",
          "case:upper_bound_only:0",
          "case:upper_bound_only:1",
          "case:upper_bound_only:2",
          "case:upper_bound_only:3",
          "case:upper_bound_only:4",
          "source:full_bounds",
          "source:original_buggy",
          "source:upper_bound_only",
          "support:null"
        ],
        "proof_carrying_checker": [
          "case:full_bounds:-1",
          "case:full_bounds:-2",
          "case:full_bounds:-3",
          "case:full_bounds:0",
          "case:full_bounds:1",
          "case:full_bounds:2",
          "case:full_bounds:3",
          "case:full_bounds:4",
          "case:original_buggy:-1",
          "case:original_buggy:-2",
          "case:original_buggy:-3",
          "case:original_buggy:0",
          "case:original_buggy:1",
          "case:original_buggy:2",
          "case:original_buggy:3",
          "case:original_buggy:4",
          "case:upper_bound_only:-1",
          "case:upper_bound_only:-2",
          "case:upper_bound_only:-3",
          "case:upper_bound_only:0",
          "case:upper_bound_only:1",
          "case:upper_bound_only:2",
          "case:upper_bound_only:3",
          "case:upper_bound_only:4",
          "source:full_bounds",
          "source:original_buggy",
          "source:upper_bound_only",
          "support:null",
          "support:sha256:11b3060bc8373ea6ac724435cef1e018f048e598db60192c766a55cb36564cb1",
          "support:sha256:560cb998a02b4efd03a0f6e4b697bdf30129da9e3c01757c6a9edd2af9a67269",
          "support:sha256:7f91a309bffc83a198f13b0300ed6067eea0c76349a3621253c7a7c61e11219c"
        ],
        "sampled_critic": [
          "case:full_bounds:0",
          "case:full_bounds:2",
          "case:full_bounds:3",
          "case:full_bounds:4",
          "case:original_buggy:0",
          "case:original_buggy:2",
          "case:original_buggy:3",
          "case:original_buggy:4",
          "case:upper_bound_only:0",
          "case:upper_bound_only:2",
          "case:upper_bound_only:3",
          "case:upper_bound_only:4",
          "source:full_bounds",
          "source:original_buggy",
          "source:upper_bound_only",
          "support:null"
        ]
      },
      "native_to_frontier_transcript_inclusion": {
        "exhaustive_challenge_native_subset_exhaustive_challenge_frontier": true,
        "exhaustive_challenge_native_subset_proof_carrying_checker_frontier": false,
        "exhaustive_challenge_native_subset_sampled_critic_frontier": false,
        "proof_carrying_checker_native_subset_exhaustive_challenge_frontier": false,
        "proof_carrying_checker_native_subset_proof_carrying_checker_frontier": true,
        "proof_carrying_checker_native_subset_sampled_critic_frontier": false,
        "sampled_critic_native_subset_exhaustive_challenge_frontier": false,
        "sampled_critic_native_subset_proof_carrying_checker_frontier": false,
        "sampled_critic_native_subset_sampled_critic_frontier": true
      },
      "transcript_inclusion_definition": "Actual canonical JSON transcript sets under the common encoding; no fact projection or implicit translation between stage tags.",
      "transcript_indexed_authority_definition": "For every transcript in the exhaustively enumerated common transcript domain, compute the declared task-instance set for which some output is accepted by the core. Core A is included in Core B exactly when these sets are included for every transcript."
    },
    "stages": {
      "exhaustive_challenge": {
        "accepted_games": [
          {
            "patch_id": "full_bounds",
            "support_id": "null",
            "transcript_sha256": "6e98f74731eccf68941287f4acb813545ad22b21d91c0c5219cfb8fa0b104eb1"
          }
        ],
        "exposure_atoms": [
          "case:full_bounds:-1",
          "case:full_bounds:-2",
          "case:full_bounds:-3",
          "case:full_bounds:0",
          "case:full_bounds:1",
          "case:full_bounds:2",
          "case:full_bounds:3",
          "case:full_bounds:4",
          "case:original_buggy:-1",
          "case:original_buggy:-2",
          "case:original_buggy:-3",
          "case:original_buggy:0",
          "case:original_buggy:1",
          "case:original_buggy:2",
          "case:original_buggy:3",
          "case:original_buggy:4",
          "case:upper_bound_only:-1",
          "case:upper_bound_only:-2",
          "case:upper_bound_only:-3",
          "case:upper_bound_only:0",
          "case:upper_bound_only:1",
          "case:upper_bound_only:2",
          "case:upper_bound_only:3",
          "case:upper_bound_only:4",
          "source:full_bounds",
          "source:original_buggy",
          "source:upper_bound_only",
          "support:null"
        ],
        "exposure_predicate": "the patch and support are in the declared domains and the transcript equals the stage's canonical execution-bound transcript",
        "frontier_accepted_output_projection": [
          "full_bounds"
        ],
        "frontier_instance_language_F_R": [
          "bounded_lookup_negative_index_patch"
        ],
        "native_accepted_output_projection": [
          "full_bounds"
        ],
        "native_instance_language_L_R": [
          "bounded_lookup_negative_index_patch"
        ],
        "null_support": "NULL_SUPPORT",
        "output_domain": [
          "original_buggy",
          "upper_bound_only",
          "full_bounds"
        ],
        "quantifier_and_core": {
          "core": "exact deterministic per-case execution comparator",
          "quantifier_blocks": 2,
          "semantics": "exists patch in the bounded output domain; for every index in I_n, execute the patch and compare with the specification"
        },
        "stage_id": "exhaustive_challenge",
        "support_domain": [
          {
            "support": "NULL_SUPPORT",
            "support_id": "null"
          }
        ],
        "theorem_eligibility": {
          "conditions": {
            "deterministic_exposure_and_core_predicates": true,
            "finite_bounded_output_domain": true,
            "finite_bounded_support_domain_with_null": true,
            "finite_bounded_transcript_domain": true,
            "one_polynomial_envelope_covers_every_object_and_move": true
          },
          "eligible_for_declared_finite_stage_diagnostic": true,
          "eligible_for_exact_task_acceptance_conclusion": true,
          "task_exactness": {
            "acceptance_equals_R_on_declared_family": true,
            "complete_for_task_relation_R": true,
            "sound_for_task_relation_R": true
          },
          "valid_deployed_stage_for_R": true
        },
        "transcript_domain": [
          {
            "sha256": "594382fa49c0dcd7fdcb89979c41b73d745e2a9e9ce18a8b9eaf2c89a2d439ad",
            "transcript": {
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace",
              "patch_id": "original_buggy",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "exception",
                    "value": "IndexError"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "exhaustive_challenge"
            }
          },
          {
            "sha256": "6e98f74731eccf68941287f4acb813545ad22b21d91c0c5219cfb8fa0b104eb1",
            "transcript": {
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace",
              "patch_id": "full_bounds",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "exhaustive_challenge"
            }
          },
          {
            "sha256": "d95c1d3c9747c9fed6d7cf2601edc18e068ecb8dddd5773686eee0c3e7dff7ce",
            "transcript": {
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace",
              "patch_id": "upper_bound_only",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "exhaustive_challenge"
            }
          }
        ]
      },
      "proof_carrying_checker": {
        "accepted_games": [
          {
            "patch_id": "full_bounds",
            "support_id": "sha256:11b3060bc8373ea6ac724435cef1e018f048e598db60192c766a55cb36564cb1",
            "transcript_sha256": "cf616583a62cbb6ac911a11e6c7dde9871bd77f3e0b0836d108ae1a752c72ff1"
          }
        ],
        "exposure_atoms": [
          "case:full_bounds:-1",
          "case:full_bounds:-2",
          "case:full_bounds:-3",
          "case:full_bounds:0",
          "case:full_bounds:1",
          "case:full_bounds:2",
          "case:full_bounds:3",
          "case:full_bounds:4",
          "case:original_buggy:-1",
          "case:original_buggy:-2",
          "case:original_buggy:-3",
          "case:original_buggy:0",
          "case:original_buggy:1",
          "case:original_buggy:2",
          "case:original_buggy:3",
          "case:original_buggy:4",
          "case:upper_bound_only:-1",
          "case:upper_bound_only:-2",
          "case:upper_bound_only:-3",
          "case:upper_bound_only:0",
          "case:upper_bound_only:1",
          "case:upper_bound_only:2",
          "case:upper_bound_only:3",
          "case:upper_bound_only:4",
          "source:full_bounds",
          "source:original_buggy",
          "source:upper_bound_only",
          "support:null",
          "support:sha256:11b3060bc8373ea6ac724435cef1e018f048e598db60192c766a55cb36564cb1",
          "support:sha256:560cb998a02b4efd03a0f6e4b697bdf30129da9e3c01757c6a9edd2af9a67269",
          "support:sha256:7f91a309bffc83a198f13b0300ed6067eea0c76349a3621253c7a7c61e11219c"
        ],
        "exposure_predicate": "the patch and support are in the declared domains and the transcript equals the stage's canonical execution-bound transcript",
        "frontier_accepted_output_projection": [
          "full_bounds"
        ],
        "frontier_instance_language_F_R": [
          "bounded_lookup_negative_index_patch"
        ],
        "native_accepted_output_projection": [],
        "native_instance_language_L_R": [],
        "null_support": "NULL_SUPPORT",
        "output_domain": [
          "original_buggy",
          "upper_bound_only",
          "full_bounds"
        ],
        "quantifier_and_core": {
          "core": "sound-and-complete checker on the declared patch family",
          "quantifier_blocks": 1,
          "semantics": "exists a bounded (patch, certificate) pair; a deterministic terminal checker binds the certificate to the task, patch source, complete finite domain, and exact executions"
        },
        "stage_id": "proof_carrying_checker",
        "support_domain": [
          {
            "support": "NULL_SUPPORT",
            "support_id": "null"
          },
          {
            "support": {
              "index_domain": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "finite_trace_certificate",
              "patch_id": "original_buggy",
              "patch_source_sha256": "a87fc3515b99ec4a1c4fb1f53befcb3cc317d99c24a64d7254d8ca09b350a456",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "exception",
                    "value": "IndexError"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "schema_version": 2,
              "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
            },
            "support_id": "sha256:560cb998a02b4efd03a0f6e4b697bdf30129da9e3c01757c6a9edd2af9a67269"
          },
          {
            "support": {
              "index_domain": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "finite_trace_certificate",
              "patch_id": "upper_bound_only",
              "patch_source_sha256": "8c179e26a443ef3d18ce0096645be138a298149804013fb4500e44e70ef1508e",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "schema_version": 2,
              "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
            },
            "support_id": "sha256:7f91a309bffc83a198f13b0300ed6067eea0c76349a3621253c7a7c61e11219c"
          },
          {
            "support": {
              "index_domain": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "finite_trace_certificate",
              "patch_id": "full_bounds",
              "patch_source_sha256": "ecf8ba636141e2acbca26dbce6deff623e31ca55d554a20314fda4940526a33f",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "schema_version": 2,
              "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
            },
            "support_id": "sha256:11b3060bc8373ea6ac724435cef1e018f048e598db60192c766a55cb36564cb1"
          }
        ],
        "theorem_eligibility": {
          "conditions": {
            "deterministic_exposure_and_core_predicates": true,
            "finite_bounded_output_domain": true,
            "finite_bounded_support_domain_with_null": true,
            "finite_bounded_transcript_domain": true,
            "one_polynomial_envelope_covers_every_object_and_move": true
          },
          "eligible_for_declared_finite_stage_diagnostic": true,
          "eligible_for_exact_task_acceptance_conclusion": true,
          "task_exactness": {
            "acceptance_equals_R_on_declared_family": true,
            "complete_for_task_relation_R": true,
            "sound_for_task_relation_R": true
          },
          "valid_deployed_stage_for_R": true
        },
        "transcript_domain": [
          {
            "sha256": "2f177e468382de70e89f21c596411632c6b0f11ebf82fc4ef0e1c0dbd8b250a1",
            "transcript": {
              "certificate": "NULL_SUPPORT",
              "checker_result": {
                "accepted": false,
                "reason": "a proof-carrying stage requires non-null support"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "upper_bound_only",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "null"
            }
          },
          {
            "sha256": "41d056f001f0a31059597f4c1f0d18d01d0b3282ed3b71df6407341149911028",
            "transcript": {
              "certificate": "NULL_SUPPORT",
              "checker_result": {
                "accepted": false,
                "reason": "a proof-carrying stage requires non-null support"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "full_bounds",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "null"
            }
          },
          {
            "sha256": "52602d26538fc2f234d2c65fd4757d8ea75c2884d43505a6ef2fc4954b72e748",
            "transcript": {
              "certificate": {
                "index_domain": [
                  -3,
                  -2,
                  -1,
                  0,
                  1,
                  2,
                  3,
                  4
                ],
                "kind": "finite_trace_certificate",
                "patch_id": "original_buggy",
                "patch_source_sha256": "a87fc3515b99ec4a1c4fb1f53befcb3cc317d99c24a64d7254d8ca09b350a456",
                "records": [
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -3,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -2,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -1,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "index": 0,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "index": 1,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "index": 2,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 3,
                    "observed": {
                      "kind": "exception",
                      "value": "IndexError"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 4,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  }
                ],
                "schema_version": 2,
                "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
              },
              "checker_result": {
                "accepted": false,
                "reason": "the execution-bound trace contains a failing case"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "original_buggy",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "exception",
                    "value": "IndexError"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "sha256:560cb998a02b4efd03a0f6e4b697bdf30129da9e3c01757c6a9edd2af9a67269"
            }
          },
          {
            "sha256": "6738b65046a1534f07f09ec7d27012f8227149aabb3839a37ccefdfb275af7f5",
            "transcript": {
              "certificate": {
                "index_domain": [
                  -3,
                  -2,
                  -1,
                  0,
                  1,
                  2,
                  3,
                  4
                ],
                "kind": "finite_trace_certificate",
                "patch_id": "full_bounds",
                "patch_source_sha256": "ecf8ba636141e2acbca26dbce6deff623e31ca55d554a20314fda4940526a33f",
                "records": [
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -3,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -2,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -1,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "index": 0,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "index": 1,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "index": 2,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 3,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 4,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  }
                ],
                "schema_version": 2,
                "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
              },
              "checker_result": {
                "accepted": false,
                "reason": "certificate is not the exact execution-bound trace"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "upper_bound_only",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "sha256:11b3060bc8373ea6ac724435cef1e018f048e598db60192c766a55cb36564cb1"
            }
          },
          {
            "sha256": "7050a445db44ec89d4df05000a0e0734e8e649aa3db637741340c6bbee5fee43",
            "transcript": {
              "certificate": {
                "index_domain": [
                  -3,
                  -2,
                  -1,
                  0,
                  1,
                  2,
                  3,
                  4
                ],
                "kind": "finite_trace_certificate",
                "patch_id": "upper_bound_only",
                "patch_source_sha256": "8c179e26a443ef3d18ce0096645be138a298149804013fb4500e44e70ef1508e",
                "records": [
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -3,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -2,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -1,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "index": 0,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "index": 1,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "index": 2,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 3,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 4,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  }
                ],
                "schema_version": 2,
                "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
              },
              "checker_result": {
                "accepted": false,
                "reason": "certificate is not the exact execution-bound trace"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "original_buggy",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "exception",
                    "value": "IndexError"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "sha256:7f91a309bffc83a198f13b0300ed6067eea0c76349a3621253c7a7c61e11219c"
            }
          },
          {
            "sha256": "8c8d5f39ff83526939d84a7e9cb770a5512d73ffb1434333556ea068b17e0c35",
            "transcript": {
              "certificate": "NULL_SUPPORT",
              "checker_result": {
                "accepted": false,
                "reason": "a proof-carrying stage requires non-null support"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "original_buggy",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "exception",
                    "value": "IndexError"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "null"
            }
          },
          {
            "sha256": "920143bdf7deefddcc3ce21e6188d620210c0c351167fa440584bbd6467361a3",
            "transcript": {
              "certificate": {
                "index_domain": [
                  -3,
                  -2,
                  -1,
                  0,
                  1,
                  2,
                  3,
                  4
                ],
                "kind": "finite_trace_certificate",
                "patch_id": "original_buggy",
                "patch_source_sha256": "a87fc3515b99ec4a1c4fb1f53befcb3cc317d99c24a64d7254d8ca09b350a456",
                "records": [
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -3,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -2,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -1,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "index": 0,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "index": 1,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "index": 2,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 3,
                    "observed": {
                      "kind": "exception",
                      "value": "IndexError"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 4,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  }
                ],
                "schema_version": 2,
                "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
              },
              "checker_result": {
                "accepted": false,
                "reason": "certificate is not the exact execution-bound trace"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "full_bounds",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "sha256:560cb998a02b4efd03a0f6e4b697bdf30129da9e3c01757c6a9edd2af9a67269"
            }
          },
          {
            "sha256": "9d9918d2a8772e1c9a4bc550ee9039d2b297de767886bb7e4340f1fe98376794",
            "transcript": {
              "certificate": {
                "index_domain": [
                  -3,
                  -2,
                  -1,
                  0,
                  1,
                  2,
                  3,
                  4
                ],
                "kind": "finite_trace_certificate",
                "patch_id": "upper_bound_only",
                "patch_source_sha256": "8c179e26a443ef3d18ce0096645be138a298149804013fb4500e44e70ef1508e",
                "records": [
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -3,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -2,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -1,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "index": 0,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "index": 1,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "index": 2,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 3,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 4,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  }
                ],
                "schema_version": 2,
                "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
              },
              "checker_result": {
                "accepted": false,
                "reason": "certificate is not the exact execution-bound trace"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "full_bounds",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "sha256:7f91a309bffc83a198f13b0300ed6067eea0c76349a3621253c7a7c61e11219c"
            }
          },
          {
            "sha256": "9e4bd1d9bf672d1d15259ebb0f77f6e73f51bc8c9aa6d2c1336054317d07b934",
            "transcript": {
              "certificate": {
                "index_domain": [
                  -3,
                  -2,
                  -1,
                  0,
                  1,
                  2,
                  3,
                  4
                ],
                "kind": "finite_trace_certificate",
                "patch_id": "original_buggy",
                "patch_source_sha256": "a87fc3515b99ec4a1c4fb1f53befcb3cc317d99c24a64d7254d8ca09b350a456",
                "records": [
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -3,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -2,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -1,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "index": 0,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "index": 1,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "index": 2,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 3,
                    "observed": {
                      "kind": "exception",
                      "value": "IndexError"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 4,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  }
                ],
                "schema_version": 2,
                "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
              },
              "checker_result": {
                "accepted": false,
                "reason": "certificate is not the exact execution-bound trace"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "upper_bound_only",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "sha256:560cb998a02b4efd03a0f6e4b697bdf30129da9e3c01757c6a9edd2af9a67269"
            }
          },
          {
            "sha256": "b1d89229cd28557844274b9ab4e0835f126c28e6b76e2c1ca37a679170cba5de",
            "transcript": {
              "certificate": {
                "index_domain": [
                  -3,
                  -2,
                  -1,
                  0,
                  1,
                  2,
                  3,
                  4
                ],
                "kind": "finite_trace_certificate",
                "patch_id": "full_bounds",
                "patch_source_sha256": "ecf8ba636141e2acbca26dbce6deff623e31ca55d554a20314fda4940526a33f",
                "records": [
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -3,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -2,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -1,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "index": 0,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "index": 1,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "index": 2,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 3,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 4,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  }
                ],
                "schema_version": 2,
                "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
              },
              "checker_result": {
                "accepted": false,
                "reason": "certificate is not the exact execution-bound trace"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "original_buggy",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "exception",
                    "value": "IndexError"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "sha256:11b3060bc8373ea6ac724435cef1e018f048e598db60192c766a55cb36564cb1"
            }
          },
          {
            "sha256": "cf616583a62cbb6ac911a11e6c7dde9871bd77f3e0b0836d108ae1a752c72ff1",
            "transcript": {
              "certificate": {
                "index_domain": [
                  -3,
                  -2,
                  -1,
                  0,
                  1,
                  2,
                  3,
                  4
                ],
                "kind": "finite_trace_certificate",
                "patch_id": "full_bounds",
                "patch_source_sha256": "ecf8ba636141e2acbca26dbce6deff623e31ca55d554a20314fda4940526a33f",
                "records": [
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -3,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -2,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -1,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "index": 0,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "index": 1,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "index": 2,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 3,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 4,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  }
                ],
                "schema_version": 2,
                "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
              },
              "checker_result": {
                "accepted": true,
                "reason": "exact trace is bound to the task, source, and all cases"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "full_bounds",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "sha256:11b3060bc8373ea6ac724435cef1e018f048e598db60192c766a55cb36564cb1"
            }
          },
          {
            "sha256": "f7f4729c126890249bf6a337a7003a4dfb93499d45b9d767121a82c829830c0b",
            "transcript": {
              "certificate": {
                "index_domain": [
                  -3,
                  -2,
                  -1,
                  0,
                  1,
                  2,
                  3,
                  4
                ],
                "kind": "finite_trace_certificate",
                "patch_id": "upper_bound_only",
                "patch_source_sha256": "8c179e26a443ef3d18ce0096645be138a298149804013fb4500e44e70ef1508e",
                "records": [
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -3,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -2,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": -1,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": false
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "index": 0,
                    "observed": {
                      "kind": "return",
                      "value": "alpha"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "index": 1,
                    "observed": {
                      "kind": "return",
                      "value": "beta"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "index": 2,
                    "observed": {
                      "kind": "return",
                      "value": "gamma"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 3,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  },
                  {
                    "expected": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "index": 4,
                    "observed": {
                      "kind": "return",
                      "value": "<missing>"
                    },
                    "passes": true
                  }
                ],
                "schema_version": 2,
                "task_declaration_sha256": "12d2ae6c1b798dc108f63b52d285e3507ff11d39391664aaa228c851117ff066"
              },
              "checker_result": {
                "accepted": false,
                "reason": "the execution-bound trace contains a failing case"
              },
              "indices": [
                -3,
                -2,
                -1,
                0,
                1,
                2,
                3,
                4
              ],
              "kind": "test_trace_with_certificate",
              "patch_id": "upper_bound_only",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -3,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -2,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": -1,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "index": 1,
                  "observed": {
                    "kind": "return",
                    "value": "beta"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "proof_carrying_checker",
              "support_id": "sha256:7f91a309bffc83a198f13b0300ed6067eea0c76349a3621253c7a7c61e11219c"
            }
          }
        ]
      },
      "sampled_critic": {
        "accepted_games": [
          {
            "patch_id": "upper_bound_only",
            "support_id": "null",
            "transcript_sha256": "cb52070cc42fe33a4b1ff962e9bf3b0d09c8f6bd1401266477a7c2c79e9ce054"
          },
          {
            "patch_id": "full_bounds",
            "support_id": "null",
            "transcript_sha256": "c5b5d7b384d10ef50b533747eadee3b13e571aa0d7718a382b8d750716394d79"
          }
        ],
        "exposure_atoms": [
          "case:full_bounds:0",
          "case:full_bounds:2",
          "case:full_bounds:3",
          "case:full_bounds:4",
          "case:original_buggy:0",
          "case:original_buggy:2",
          "case:original_buggy:3",
          "case:original_buggy:4",
          "case:upper_bound_only:0",
          "case:upper_bound_only:2",
          "case:upper_bound_only:3",
          "case:upper_bound_only:4",
          "source:full_bounds",
          "source:original_buggy",
          "source:upper_bound_only",
          "support:null"
        ],
        "exposure_predicate": "the patch and support are in the declared domains and the transcript equals the stage's canonical execution-bound transcript",
        "frontier_accepted_output_projection": [
          "full_bounds",
          "upper_bound_only"
        ],
        "frontier_instance_language_F_R": [
          "bounded_lookup_negative_index_patch"
        ],
        "native_accepted_output_projection": [
          "full_bounds",
          "upper_bound_only"
        ],
        "native_instance_language_L_R": [
          "bounded_lookup_negative_index_patch"
        ],
        "null_support": "NULL_SUPPORT",
        "output_domain": [
          "original_buggy",
          "upper_bound_only",
          "full_bounds"
        ],
        "quantifier_and_core": {
          "core": "deterministically replay the four sampled cases and require each observed outcome to equal the specification",
          "quantifier_blocks": 1,
          "semantics": "exists patch in the bounded output domain; then evaluate a fixed, declared sample. There is no universal challenge block."
        },
        "stage_id": "sampled_critic",
        "support_domain": [
          {
            "support": "NULL_SUPPORT",
            "support_id": "null"
          }
        ],
        "theorem_eligibility": {
          "conditions": {
            "deterministic_exposure_and_core_predicates": true,
            "finite_bounded_output_domain": true,
            "finite_bounded_support_domain_with_null": true,
            "finite_bounded_transcript_domain": true,
            "one_polynomial_envelope_covers_every_object_and_move": true
          },
          "eligible_for_declared_finite_stage_diagnostic": true,
          "eligible_for_exact_task_acceptance_conclusion": false,
          "task_exactness": {
            "acceptance_equals_R_on_declared_family": false,
            "complete_for_task_relation_R": true,
            "sound_for_task_relation_R": false
          },
          "valid_deployed_stage_for_R": false
        },
        "transcript_domain": [
          {
            "sha256": "12a43293a90bdf3abff2789ed92352544bf79b602afb0e1b521c2ba86d42ee7a",
            "transcript": {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "kind": "test_trace",
              "patch_id": "original_buggy",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "exception",
                    "value": "IndexError"
                  },
                  "passes": false
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "sampled_critic"
            }
          },
          {
            "sha256": "c5b5d7b384d10ef50b533747eadee3b13e571aa0d7718a382b8d750716394d79",
            "transcript": {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "kind": "test_trace",
              "patch_id": "full_bounds",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "sampled_critic"
            }
          },
          {
            "sha256": "cb52070cc42fe33a4b1ff962e9bf3b0d09c8f6bd1401266477a7c2c79e9ce054",
            "transcript": {
              "indices": [
                0,
                2,
                3,
                4
              ],
              "kind": "test_trace",
              "patch_id": "upper_bound_only",
              "records": [
                {
                  "expected": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "index": 0,
                  "observed": {
                    "kind": "return",
                    "value": "alpha"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "index": 2,
                  "observed": {
                    "kind": "return",
                    "value": "gamma"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 3,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                },
                {
                  "expected": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "index": 4,
                  "observed": {
                    "kind": "return",
                    "value": "<missing>"
                  },
                  "passes": true
                }
              ],
              "stage_id": "sampled_critic"
            }
          }
        ]
      }
    },
    "task_relation_results": {
      "full_bounds": {
        "counterexamples": [],
        "satisfies_R": true
      },
      "original_buggy": {
        "counterexamples": [
          {
            "expected": {
              "kind": "return",
              "value": "<missing>"
            },
            "index": -3,
            "observed": {
              "kind": "return",
              "value": "alpha"
            },
            "passes": false
          },
          {
            "expected": {
              "kind": "return",
              "value": "<missing>"
            },
            "index": -2,
            "observed": {
              "kind": "return",
              "value": "beta"
            },
            "passes": false
          },
          {
            "expected": {
              "kind": "return",
              "value": "<missing>"
            },
            "index": -1,
            "observed": {
              "kind": "return",
              "value": "gamma"
            },
            "passes": false
          },
          {
            "expected": {
              "kind": "return",
              "value": "<missing>"
            },
            "index": 3,
            "observed": {
              "kind": "exception",
              "value": "IndexError"
            },
            "passes": false
          }
        ],
        "satisfies_R": false
      },
      "upper_bound_only": {
        "counterexamples": [
          {
            "expected": {
              "kind": "return",
              "value": "<missing>"
            },
            "index": -3,
            "observed": {
              "kind": "return",
              "value": "alpha"
            },
            "passes": false
          },
          {
            "expected": {
              "kind": "return",
              "value": "<missing>"
            },
            "index": -2,
            "observed": {
              "kind": "return",
              "value": "beta"
            },
            "passes": false
          },
          {
            "expected": {
              "kind": "return",
              "value": "<missing>"
            },
            "index": -1,
            "observed": {
              "kind": "return",
              "value": "gamma"
            },
            "passes": false
          }
        ],
        "satisfies_R": false
      }
    },
    "workflow_and_diagnosis": {
      "defective_sampled_false_positive": {
        "any_declared_certificate_accepts": false,
        "exhaustive_rejects": true,
        "hidden_case": {
          "expected": {
            "kind": "return",
            "value": "<missing>"
          },
          "index": -1,
          "observed": {
            "kind": "return",
            "value": "gamma"
          },
          "passes": false
        },
        "hidden_input": -1,
        "patch_id": "upper_bound_only",
        "sampled_accepts": true,
        "task_relation_R": false
      },
      "selected_intervention": "Keep sampled critique advisory. For this bounded family, gate release with the exhaustive challenge stage or the independently checked sound-and-complete finite certificate core. Sampled acceptance establishes neither a universal challenge block nor sound authority for R.",
      "steps": [
        {
          "accepted": false,
          "action": "run sampled critic on original implementation",
          "result": "visible equality case still raises IndexError",
          "step": 1
        },
        {
          "accepted_by_sampled_critic": true,
          "action": "propose upper-bound-only repair",
          "result": "passes every sampled case but leaves negative indexing unguarded",
          "step": 2
        },
        {
          "accepted": false,
          "action": "apply exhaustive bounded challenge",
          "counterexample": {
            "expected": {
              "kind": "return",
              "value": "<missing>"
            },
            "index": -1,
            "observed": {
              "kind": "return",
              "value": "gamma"
            },
            "passes": false
          },
          "step": 3
        },
        {
          "accepted_by_exact_certificate_checker": true,
          "accepted_by_exhaustive_challenge": true,
          "action": "propose full lower-and-upper-bounds repair",
          "step": 4
        }
      ]
    }
  }
}


==> anc/code/exact_audit/test_fused_qbf_audit.py <==
#!/usr/bin/env python3

import itertools
import unittest

from fused_qbf_audit import (
    ExactExhaustiveStage,
    ExactResolutionStage,
    ResolutionStep,
    branch_swap_report,
    compact_circuit_report,
    compact_parity_instance,
    circuit_matrix,
    coverage_instance,
    diagonal_negative_instance,
    exhaustive_accept,
    exhaustive_circuit_accept,
    factorization_exhaustive_report,
    find_resolution_refutation,
    find_qbf_certificate,
    guard_transfer_holds,
    negative_fixture,
    negated_matrix_cnf,
    positive_fixture,
    resolve,
    symbolic_circuit_accept,
    verify_qbf_certificate,
    verify_resolution_refutation,
)


class ExactAuditTests(unittest.TestCase):
    def test_guard_transfer_pointwise(self):
        points = list(itertools.product((False, True), repeat=3))
        exposure = lambda a, b, c: a or b
        core = lambda a, b, c: b or c
        guard = lambda a, b, c: a == c
        self.assertTrue(guard_transfer_holds(exposure, core, guard, points))

    def test_factorization_exhaustive(self):
        report = factorization_exhaustive_report()
        self.assertEqual(report["guard_transfer_invariant_tables"], 4)
        self.assertTrue(report["all_invariant_tables_factor"])

    def test_complete_branch_swap(self):
        report = branch_swap_report()
        self.assertTrue(report["same_base_and_guard"])
        self.assertEqual(report["core_branch_witness_when_guard_in_exposure"], [True])
        self.assertTrue(report["support_branch_absent_when_guard_in_exposure"])
        self.assertEqual(report["support_branch_witness_when_guard_in_core"], [True])
        self.assertTrue(report["core_branch_absent_when_guard_in_core"])
        self.assertTrue(report["fused_equal"])

    def test_resolution_rejects_zero_and_malformed_literals(self):
        self.assertIsNone(resolve(frozenset({0}), frozenset({0}), 0))
        self.assertIsNone(resolve(frozenset({1, -1}), frozenset({-1}), 1))
        self.assertFalse(
            verify_resolution_refutation(
                [frozenset({0})],
                [ResolutionStep(left=0, right=0, pivot=0)],
            )
        )

    def test_initial_empty_clause_is_order_independent(self):
        for initial in (
            [frozenset(), frozenset({1})],
            [frozenset({1}), frozenset()],
        ):
            proof = find_resolution_refutation(initial)
            self.assertEqual(proof, [])
            self.assertTrue(verify_resolution_refutation(initial, proof))

    def test_positive_proof_is_bound_to_positive_qbf(self):
        positive = positive_fixture()
        witness = (True,)
        proof = find_qbf_certificate(positive, witness)
        self.assertIsNotNone(proof)
        self.assertTrue(verify_qbf_certificate(positive, witness, proof))
        self.assertTrue(exhaustive_accept(positive, witness))

        negative = negative_fixture()
        self.assertFalse(verify_qbf_certificate(negative, witness, proof))
        self.assertFalse(exhaustive_accept(negative, witness))

    def test_parameterized_qbf_stage(self):
        instance = coverage_instance((True, False), challenge_bits=4)
        witness = (True, False)
        proof = find_qbf_certificate(instance, witness)
        self.assertIsNotNone(proof)
        resolution = ExactResolutionStage()
        exhaustive = ExactExhaustiveStage()
        self.assertTrue(resolution.accepts(instance, witness, proof))
        self.assertTrue(exhaustive.accepts(instance, witness))
        self.assertEqual(2**instance.challenge_bits, 16)
        self.assertGreater(len(negated_matrix_cnf(instance, witness)), 1)

    def test_resolution_acceptance_implies_task_relation_on_audited_family(self):
        resolution = ExactResolutionStage()
        exhaustive = ExactExhaustiveStage()
        for challenge_bits in (1, 2, 3, 4):
            instance = coverage_instance((True, False), challenge_bits)
            witness = (True, False)
            proof = find_qbf_certificate(instance, witness)
            self.assertIsNotNone(proof)
            self.assertTrue(resolution.accepts(instance, witness, proof))
            self.assertTrue(exhaustive.accepts(instance, witness))

    def test_diagonal_negative_rejects_every_witness(self):
        instance = diagonal_negative_instance(width=2)
        for witness in itertools.product((False, True), repeat=2):
            self.assertFalse(exhaustive_accept(instance, witness))
            self.assertIsNone(find_qbf_certificate(instance, witness))

    def test_compact_circuit_application(self):
        instance = compact_parity_instance(width=12)
        self.assertTrue(symbolic_circuit_accept(instance, (False,)))
        self.assertTrue(exhaustive_circuit_accept(instance, (False,)))
        self.assertFalse(symbolic_circuit_accept(instance, (True,)))
        self.assertFalse(exhaustive_circuit_accept(instance, (True,)))
        self.assertTrue(
            circuit_matrix(instance, (True,), (False,) * instance.challenge_bits)
        )

        report = compact_circuit_report(width=12)
        self.assertEqual(report["challenge_count"], 4096)
        self.assertEqual(report["description_growth"], "O(challenge_bits)")
        self.assertTrue(report["symbolic_matches_exhaustive_for_all_witnesses"])


if __name__ == "__main__":
    unittest.main()


==> anc/code/exact_audit/test_patch_agent_audit.py <==
#!/usr/bin/env python3

import hashlib
import json
import subprocess
import sys
import tempfile
import unittest
from pathlib import Path

from patch_agent_audit import (
    BASE_DIR,
    HIDDEN_COUNTEREXAMPLE,
    INDEX_DOMAIN,
    NULL_SUPPORT,
    PATCHES,
    SAMPLED_INDICES,
    STAGE_CERTIFICATE,
    STAGE_EXHAUSTIVE,
    STAGE_SAMPLED,
    TASK_ID,
    accepted_games,
    authority_preorder_matrix,
    bound_coverage_report,
    build_artifact,
    canonical_json_bytes,
    canonical_stage_transcript,
    certificate_soundness_completeness,
    exact_core,
    exposure_atoms,
    exposed_transcripts,
    native_to_frontier_transcript_inclusion,
    finite_trace_certificate,
    frontier_output_projection,
    frontier_instance_language,
    inclusion_matrix,
    native_output_projection,
    native_instance_language,
    serialize_artifact,
    sha256_file,
    task_relation,
    theorem_eligibility,
    verify_certificate,
    write_artifact,
)


class ExactAgenticPatchAuditTests(unittest.TestCase):
    def test_sampled_critic_accepts_concrete_defective_repair(self):
        transcript = canonical_stage_transcript(
            STAGE_SAMPLED, "upper_bound_only", NULL_SUPPORT
        )
        self.assertTrue(
            exact_core(
                STAGE_SAMPLED,
                "upper_bound_only",
                NULL_SUPPORT,
                transcript,
            )
        )
        self.assertFalse(task_relation("upper_bound_only"))
        self.assertNotIn(HIDDEN_COUNTEREXAMPLE, SAMPLED_INDICES)
        hidden = next(
            record
            for record in canonical_stage_transcript(
                STAGE_EXHAUSTIVE, "upper_bound_only", NULL_SUPPORT
            )["records"]
            if record["index"] == HIDDEN_COUNTEREXAMPLE
        )
        self.assertFalse(hidden["passes"])
        self.assertEqual(hidden["observed"]["value"], "gamma")
        self.assertEqual(hidden["expected"]["value"], "<missing>")

    def test_exhaustive_challenge_rejects_defective_repair(self):
        transcript = canonical_stage_transcript(
            STAGE_EXHAUSTIVE, "upper_bound_only", NULL_SUPPORT
        )
        self.assertEqual(
            [record["index"] for record in transcript["records"]],
            list(INDEX_DOMAIN),
        )
        self.assertFalse(
            exact_core(
                STAGE_EXHAUSTIVE,
                "upper_bound_only",
                NULL_SUPPORT,
                transcript,
            )
        )
        self.assertNotIn(
            "upper_bound_only", frontier_output_projection(STAGE_EXHAUSTIVE)
        )

    def test_correct_patch_is_accepted_by_both_exact_designs(self):
        exhaustive = canonical_stage_transcript(
            STAGE_EXHAUSTIVE, "full_bounds", NULL_SUPPORT
        )
        certificate = finite_trace_certificate("full_bounds")
        proof_transcript = canonical_stage_transcript(
            STAGE_CERTIFICATE, "full_bounds", certificate
        )
        self.assertTrue(task_relation("full_bounds"))
        self.assertTrue(
            exact_core(
                STAGE_EXHAUSTIVE,
                "full_bounds",
                NULL_SUPPORT,
                exhaustive,
            )
        )
        self.assertTrue(
            exact_core(
                STAGE_CERTIFICATE,
                "full_bounds",
                certificate,
                proof_transcript,
            )
        )

    def test_certificate_core_is_sound_and_complete_on_declared_family(self):
        audit = certificate_soundness_completeness()
        self.assertEqual(audit["pairs_checked"], 12)
        self.assertTrue(audit["sound_on_declared_family"])
        self.assertTrue(audit["complete_on_declared_family"])
        self.assertEqual(
            {pair["patch_id"] for pair in audit["accepted_pairs"]},
            {"full_bounds"},
        )

        for patch in PATCHES:
            certificate = finite_trace_certificate(patch.patch_id)
            accepted, _reason = verify_certificate(
                patch.patch_id, certificate
            )
            self.assertEqual(accepted, task_relation(patch.patch_id))

    def test_certificate_is_bound_to_execution_and_patch_source(self):
        certificate = finite_trace_certificate("full_bounds")
        tampered = json.loads(json.dumps(certificate))
        tampered["records"][0]["observed"] = {
            "kind": "return",
            "value": "tampered",
        }
        accepted, reason = verify_certificate("full_bounds", tampered)
        self.assertFalse(accepted)
        self.assertIn("execution-bound", reason)

        accepted, reason = verify_certificate(
            "upper_bound_only", certificate
        )
        self.assertFalse(accepted)
        self.assertIn("execution-bound", reason)

    def test_proof_core_rejects_cross_bound_transcript(self):
        correct_certificate = finite_trace_certificate("full_bounds")
        mismatched_transcript = canonical_stage_transcript(
            STAGE_CERTIFICATE,
            "upper_bound_only",
            correct_certificate,
        )
        self.assertFalse(
            exact_core(
                STAGE_CERTIFICATE,
                "full_bounds",
                correct_certificate,
                mismatched_transcript,
            )
        )

    def test_one_polynomial_envelope_covers_every_object_and_move(self):
        coverage = bound_coverage_report()
        self.assertTrue(
            coverage["every_declared_object_and_move_covered"]
        )
        self.assertEqual(
            set(coverage["groups"]),
            {
                "declarations",
                "task_inputs",
                "outputs",
                "supports",
                "transcripts",
                "quantified_or_fixed_moves",
            },
        )
        for group in coverage["groups"].values():
            self.assertTrue(group["count_within_envelope"])
            self.assertTrue(group["every_element_within_envelope"])

    def test_instance_languages_and_output_projections_are_computed(self):
        self.assertEqual(
            native_output_projection(STAGE_SAMPLED),
            ["full_bounds", "upper_bound_only"],
        )
        self.assertEqual(
            frontier_output_projection(STAGE_SAMPLED),
            ["full_bounds", "upper_bound_only"],
        )
        self.assertEqual(
            native_output_projection(STAGE_EXHAUSTIVE), ["full_bounds"]
        )
        self.assertEqual(
            frontier_output_projection(STAGE_EXHAUSTIVE), ["full_bounds"]
        )
        self.assertEqual(native_output_projection(STAGE_CERTIFICATE), [])
        self.assertEqual(
            frontier_output_projection(STAGE_CERTIFICATE), ["full_bounds"]
        )
        self.assertEqual(
            native_instance_language(STAGE_SAMPLED), [TASK_ID]
        )
        self.assertEqual(
            frontier_instance_language(STAGE_SAMPLED), [TASK_ID]
        )
        self.assertEqual(
            native_instance_language(STAGE_EXHAUSTIVE), [TASK_ID]
        )
        self.assertEqual(
            frontier_instance_language(STAGE_EXHAUSTIVE), [TASK_ID]
        )
        self.assertEqual(native_instance_language(STAGE_CERTIFICATE), [])
        self.assertEqual(
            frontier_instance_language(STAGE_CERTIFICATE), [TASK_ID]
        )
        self.assertEqual(len(accepted_games(STAGE_CERTIFICATE)), 1)

    def test_authority_and_fact_inclusions_are_exact(self):
        output_projection = {
            stage: set(frontier_output_projection(stage))
            for stage in (
                STAGE_SAMPLED,
                STAGE_EXHAUSTIVE,
                STAGE_CERTIFICATE,
            )
        }
        output_inclusion = inclusion_matrix(output_projection)
        self.assertFalse(
            output_inclusion[
                "sampled_critic_subset_exhaustive_challenge"
            ]
        )
        self.assertTrue(
            output_inclusion[
                "exhaustive_challenge_subset_sampled_critic"
            ]
        )
        self.assertTrue(
            output_inclusion[
                "exhaustive_challenge_subset_proof_carrying_checker"
            ]
        )
        self.assertTrue(
            output_inclusion[
                "proof_carrying_checker_subset_exhaustive_challenge"
            ]
        )

        authority_inclusion = authority_preorder_matrix()
        self.assertFalse(
            authority_inclusion[
                "sampled_critic_subset_exhaustive_challenge"
            ]
        )
        self.assertTrue(
            authority_inclusion[
                "exhaustive_challenge_subset_sampled_critic"
            ]
        )
        self.assertTrue(
            authority_inclusion[
                "proof_carrying_checker_subset_exhaustive_challenge"
            ]
        )
        self.assertFalse(
            authority_inclusion[
                "exhaustive_challenge_subset_proof_carrying_checker"
            ]
        )

        exposure = {
            stage: exposure_atoms(stage)
            for stage in (
                STAGE_SAMPLED,
                STAGE_EXHAUSTIVE,
                STAGE_CERTIFICATE,
            )
        }
        exposure_inclusion = inclusion_matrix(exposure)
        self.assertTrue(
            exposure_inclusion[
                "sampled_critic_subset_exhaustive_challenge"
            ]
        )
        self.assertTrue(
            exposure_inclusion[
                "exhaustive_challenge_subset_proof_carrying_checker"
            ]
        )
        self.assertFalse(
            exposure_inclusion[
                "proof_carrying_checker_subset_exhaustive_challenge"
            ]
        )

    def test_fact_inclusion_does_not_imply_transcript_inclusion(self):
        self.assertLessEqual(exposure_atoms(STAGE_EXHAUSTIVE), exposure_atoms(STAGE_CERTIFICATE))
        native = exposed_transcripts(STAGE_EXHAUSTIVE, native=True)
        frontier = exposed_transcripts(STAGE_CERTIFICATE)
        self.assertEqual(len(native), 3)
        self.assertTrue(native.isdisjoint(frontier))
        self.assertFalse(native_to_frontier_transcript_inclusion()[
            "exhaustive_challenge_native_subset_proof_carrying_checker_frontier"])
        report = build_artifact()["payload"]["set_diagnostics"]
        self.assertNotIn("exposure_inclusion", report)
        self.assertIn("exposure_atom_inclusion", report)
        self.assertIn("native_to_frontier_transcript_inclusion", report)

    def test_theorem_eligibility_distinguishes_sample_from_exact_gates(self):
        sampled = theorem_eligibility(STAGE_SAMPLED)
        exhaustive = theorem_eligibility(STAGE_EXHAUSTIVE)
        certificate = theorem_eligibility(STAGE_CERTIFICATE)
        self.assertTrue(
            sampled["eligible_for_declared_finite_stage_diagnostic"]
        )
        self.assertFalse(
            sampled["eligible_for_exact_task_acceptance_conclusion"]
        )
        self.assertFalse(sampled["valid_deployed_stage_for_R"])
        self.assertTrue(
            exhaustive["eligible_for_exact_task_acceptance_conclusion"]
        )
        self.assertTrue(exhaustive["valid_deployed_stage_for_R"])
        self.assertTrue(
            certificate["eligible_for_exact_task_acceptance_conclusion"]
        )
        self.assertTrue(certificate["valid_deployed_stage_for_R"])

    def test_content_address_and_report_reproduce_deterministically(self):
        first = build_artifact()
        second = build_artifact()
        self.assertEqual(first, second)
        self.assertEqual(
            serialize_artifact(first), serialize_artifact(second)
        )
        self.assertEqual(
            first["content_address"]["payload_sha256"],
            hashlib.sha256(
                canonical_json_bytes(first["payload"])
            ).hexdigest(),
        )
        for filename, digest in first["payload"]["artifact"][
            "artifact_file_sha256"
        ].items():
            self.assertEqual(digest, sha256_file(BASE_DIR / filename))

        with tempfile.TemporaryDirectory() as temporary:
            first_path = Path(temporary) / "first.json"
            second_path = Path(temporary) / "second.json"
            write_artifact(first_path)
            write_artifact(second_path)
            self.assertEqual(first_path.read_bytes(), second_path.read_bytes())
            self.assertEqual(
                hashlib.sha256(first_path.read_bytes()).hexdigest(),
                hashlib.sha256(second_path.read_bytes()).hexdigest(),
            )

            subprocess_path = Path(temporary) / "subprocess.json"
            completed = subprocess.run(
                [
                    sys.executable,
                    str(BASE_DIR / "patch_agent_audit.py"),
                    "--output",
                    str(subprocess_path),
                ],
                check=True,
                capture_output=True,
                text=True,
            )
            self.assertIn(
                first["content_address"]["payload_sha256"],
                completed.stdout,
            )
            self.assertEqual(
                first_path.read_bytes(), subprocess_path.read_bytes()
            )

    def test_report_scope_remains_narrow(self):
        artifact = build_artifact()
        scope = artifact["payload"]["artifact"]["scope"]
        self.assertIn("Finite exact", scope)
        self.assertIn("no PH separation", scope)
        self.assertIn("no", scope)
        self.assertIn("real-system", scope)


if __name__ == "__main__":
    unittest.main()


==> anc/formalization/AxiomAudit.lean <==
import VerificationTheory
import Lean.Util.CollectAxioms

open Lean Elab Command

run_cmd do
  let env ← getEnv
  let roots : Array Name := #[`VerificationTheory, `StagedAscentFused, `BoundedCertificates]
  let allowed : Array Name := #[`propext, `Classical.choice, `Quot.sound]
  let mut count : Nat := 0
  for (name, info) in env.constants.toList do
    if roots.contains name.getRoot then
      match info with
      | .thmInfo _ =>
          let axioms ← Lean.collectAxioms name
          for axiomName in axioms do
            unless allowed.contains axiomName do
              throwError "Unapproved axiom {axiomName} in {name}"
          logInfo m!"AUDIT {name} : {axioms}"
          count := count + 1
      | _ => pure ()
  logInfo m!"AXIOM_AUDIT_PASS {count} theorem declarations; standard foundations only"


==> anc/formalization/COVERAGE.md <==
# Paper theorem coverage

Full-paper target: **OPEN**. Proof-project build success is a separate gate.

Exact paper statements closed: 4/22. Other rows contain checked components without closing the complete statement.

Locked source: `feasible_intelligence/revisions/arxiv-lean-2026-10-30-v3/main.tex`. The v3 reorganization preserves every formal statement and proof body.

| Paper label | Status | Checked declarations | Remaining obligations |
|---|---|---|---|
| prop:guard | components_verified | `VerificationTheory.quantify_constant_conjunction`, `VerificationTheory.randomized_native_guard_transfer`, `VerificationTheory.randomized_frontier_guard_transfer`, `VerificationTheory.randomized_guard_preserves_gap` | Exact hidden-coin probabilities and guard transfer through every finite prefix are verified. Uniform polynomial-time implementation remains open. |
| thm:diagnostic | components_verified | `VerificationTheory.semantic_escape_witness`, `VerificationTheory.semantic_containment` | Full semantic implication verified in the concrete-prefix stage model; connect complete paper stage definitions. |
| prop:cut | components_verified | `VerificationTheory.RepairTree.immutable_gate_exclusion`, `VerificationTheory.RepairTree.immutable_root_cut_zero`, `VerificationTheory.RepairTree.target_in_expanded_frontier` | General balanced-tree exclusion and the expanded witness are checked for arbitrary height, including arbitrary edits at all nonroot nodes. Finish ordered truth-table/code encoding and the complete resource-bounded stage correspondence. |
| prop:prune | components_verified | `VerificationTheory.SoundPruning.feedback_preserves_first_solution_and_cost` | Executable first-correct-solution and verifier-call dominance verified; link to permission-stage record semantics. |
| thm:amplify | components_verified | `VerificationTheory.unit_score_tail`, `VerificationTheory.invalid_majority_error` | Concentration bound verified; prove strict-majority distribution correspondence, odd-N threshold preservation on both sides, and uniform resource bounds. |
| prop:placement | components_verified | `VerificationTheory.native_subset_frontier`, `VerificationTheory.frontier_subset_task` | Set containments verified; formalize randomized verifier classes and their uniform polynomial-time machines. |
| thm:complete | components_verified | `VerificationTheory.StageFamilies.pair_native`, `VerificationTheory.StageFamilies.pair_frontier`, `VerificationTheory.StageFamilies.pair_realization` | Semantic native/frontier realization with input-dependent bounded prefixes is checked. Supply uniform polynomial-time verifier construction, common bound padding, and randomized pointwise-gap preservation for the paper classes. |
| thm:sandwich | pending | Pending | Exact paper statement and all model/resource dependencies remain to be closed. |
| thm:regimes | pending | Pending | Exact paper statement and all model/resource dependencies remain to be closed. |
| thm:depth | pending | Pending | Exact paper statement and all model/resource dependencies remain to be closed. |
| prop:certificate | components_verified | `BoundedCertificates.bounded_certificate_replacement`, `BoundedCertificates.sound_bounded_containment` | Explicit bounded semantic replacement verified; prove uniform machine running times and the NP/Sigma-2 consequence. |
| prop:circuit-cost | components_verified | `BoundedCertificates.evalCost_exact`, `BoundedCertificates.circuit_family_budget`, `BoundedCertificates.guarded_circuit_cost` | Exact visit count and size-envelope consequence verified; machine implementation and uniform tree generation remain open. |
| prop:meta | pending | Pending | Exact paper statement and all model/resource dependencies remain to be closed. |
| prop:selection | paper_verified | `VerificationTheory.adaptive_selection_budget`, `VerificationTheory.invalid_majority_error`, `VerificationTheory.majority_budget_calibration`, `VerificationTheory.coupled_adaptive_majority_budget` | Closed in the explicit model documented in paper-coverage.json. |
| prop:paired | paper_verified | `VerificationTheory.paired_selection_error`, `VerificationTheory.kernel_paired_selection_error`, `VerificationTheory.coupled_adaptive_paired_budget` | Closed in the explicit model documented in paper-coverage.json. |
| prop:goal-information | paper_verified | `VerificationTheory.incompatible_specifications_force_abstention`, `VerificationTheory.conflicting_goals_preclude_uniform_soundness` | Exact logical consequence of task-relative soundness for the same accepted records. No complexity bound, gap, or human-source assumption is needed for the contradiction. |
| prop:false | components_verified | `VerificationTheory.falseCoinStage_probability`, `VerificationTheory.falseCoinStage_gap`, `VerificationTheory.falseCoinStage_sound`, `VerificationTheory.existential_coin_replacement_is_unsound` | Concrete depth-one finite-coin counterexample and soundness are verified. Connect the constant-size stage to the uniform machine/resource representation. |
| prop:sim | components_verified | `VerificationTheory.normalized_native`, `VerificationTheory.normalized_frontier` | Two-support normalization verified; mutual-simulation transcript maps and their polynomial-time encodings remain open. |
| prop:local-invariant | paper_verified | `StagedAscentFused.local_transfer_factorization` | The statement quantifies only Boolean exposure/acceptance observations and guard-transfer invariance. StagedAscentFused.local_transfer_factorization supplies both the factor and its uniqueness exactly; no machine, runtime, or hierarchy premise occurs in this local statement. |
| prop:branches | components_verified | `VerificationTheory.StageFamilies.chain_languages`, `VerificationTheory.StageFamilies.core_step_preserves_exposure`, `VerificationTheory.StageFamilies.exposure_step_preserves_core` | The semantic construction permits independently labeled core/exposure steps. Finish the finite depth-k randomized verifier realization, common bounds, and uniform resource account. |
| unnamed-2484 | components_verified | `VerificationTheory.StageFamilies.chain_languages`, `VerificationTheory.StageFamilies.core_step_preserves_exposure`, `VerificationTheory.StageFamilies.exposure_step_preserves_core`, `VerificationTheory.StageFamilies.chain_sound` | Semantic finite chains and soundness under nested accepted languages are checked. Finish uniform polynomial-time tagged encodings and pointwise-gap preservation of the complete depth-k family. |
| prop:xor-case | components_verified | `VerificationTheory.XorQuota.coefficient_correct_iff`, `VerificationTheory.XorQuota.native_iff`, `VerificationTheory.XorQuota.frontier_iff`, `VerificationTheory.XorQuota.uniform_success`, `VerificationTheory.XorQuota.guided_success`, `VerificationTheory.XorQuota.success_ratio`, `VerificationTheory.XorQuota.both_fail_below_quota`, `VerificationTheory.XorQuota.support_internalization`, `VerificationTheory.XorQuota.native_escape_every_positive_dimension`, `VerificationTheory.XorQuota.policies_have_full_support`, `VerificationTheory.XorQuota.success_ratios_unbounded` | Coefficient semantics, exact quota stages, fair-bit proposal probability, guided-mixture probability, unbounded ratio, internalization, and positive-dimension escape are checked. Finish the canonical sorted/binary program encodings and jointly uniform polynomial-time implementation. |

## Remaining foundations

- Uniform polynomial-time machine construction, composition, encoding, and bounded-quantifier hierarchy definitions.
- Lautemann/Sipser BPP-to-Sigma-2 proof, RV sandwich, derandomization, and conditional depth results.
- Exact odd-majority distribution/threshold preservation for every allowed repetition count, with uniform resource bounds.
- Complete uniform finite-stage representation/completeness, component-change chains, immutable gate and XOR family constructions.


==> anc/formalization/README.md <==
# Bounded verification formalization

The target is complete formalization of the accompanying paper. **That target is not yet achieved.**
`paper-coverage.json` inventories every theorem, proposition, lemma, and corollary in the accompanying manuscript. `COVERAGE.md` maps checked components to the remaining obligations.

## Reproduce

Requires Lean 4.34.1. `lakefile.toml` and `lake-manifest.json` pin Mathlib to official commit `d13f23b723b8a846827a245b89c10fc7d3f11612` and lock its dependencies.

```sh
lake exe cache get
python3 verify.py
python3 verify.py --require-complete
```

The last command deliberately fails while any full-paper target remains open. It must not be used to claim completion from proof-project build success.
`verify.py` builds the entire project, scans for proof escapes, audits the actual axiom dependencies of every theorem in the project namespaces, checks the locked manuscript hash, and writes evidence under ignored `.verification/`.
Allowed foundations are exactly `propext`, `Classical.choice`, and `Quot.sound`; admitted proofs and custom axioms are rejected.

## Scope

- `RepairTree.lean`: immutable-root exclusion for arbitrary balanced-tree height and arbitrary nonroot edits.
- `XorQuota.lean`: Boolean coefficient semantics, exact quota languages, proposal probabilities, full support, unbounded success ratios, internalization, and escape at every positive dimension. Complete program encoding and runtime proofs remain open.
- `StageFamilies.lean`: semantic native/frontier realizations and chains with independent core or exposure steps. Jointly uniform polynomial-time randomized realization remains open.

- `TaskSpecification.lean`: incompatible possible task specifications force abstention if the same stage promises soundness for both. The source of goal information is left explicit; no universal human-necessity claim is assumed.
- `QuantifiedStages.lean`: input-dependent prefixes quantifying every binary word up to each length bound, guard transfer for every finite prefix, semantic containment/escape, and two-support normalization.
- `SelectionProbability.lean`: general conditional-expectation selection budget, Hoeffding score bounds, exact paired-transfer threshold, invalid-majority error, and adaptive budget calibration.
- `RandomizedStages.lean`: exact finite hidden-coin probabilities, probabilistic guard transfer and gap preservation, and a depth-one counterexample to existential coin replacement.
- `FiniteHistorySelection.lean` and `CountableHistorySelection.lean`: normalized conditional laws, zero-mass history handling, variable evaluation batches, and complete adaptive paired bounds for encoded histories.
- `KernelSelection.lean`: arbitrary measurable history spaces, fresh-sampling probability kernels, exact joint-law coupling to the run, and adaptive paired/majority error budgets. These close the two statistical propositions in the explicit probability model; they do not close the complexity-class results.
- `SoundPruning.lean`: executable counterexample filtering preserves the first correct solution and never increases verifier calls.
- `LegacyFused.lean` and `BoundedCertificates.lean`: verification kernels for the bounded-certificate and oracle-program models.


## Earlier standalone kernel documentation

# Fused-Game Formalization

This Lean 4 artifact checks the local proof kernel behind the
representation-robust strengthening of the staged-ascent framework.

It verifies:

- moving a polynomial-time guard between exposure and core preserves the full
  accepted game matrix pointwise;
- every Boolean pointwise observation invariant under arbitrary guard transfer
  factors uniquely through `exposure && core`;
- native and frontier recovery, with exposure outside the move prefix as in the
  manuscript, are invariant for any quantifier satisfying the explicit
  constant-conjunction law;
- concrete nonempty existential and Boolean exists-forall prefixes satisfy that
  law;
- an exact two-transcript example from one open base and one guard swaps the
  raw core/support branch labels, makes the opposite branches absent, and
  preserves fused accepted semantics;
- a generic propositional resolution step and every checked resolution
  derivation preserve clause satisfaction;
- an empty-clause derivation refutes the declared initial CNF;
- the initial CNF for the positive Boolean QBF fixture exactly encodes matrix
  failure, and a checked resolution derivation certifies universal acceptance;
- a certificate-depth substitution theorem: a proposal/challenge relation and
  a proposal/certificate relation are extensionally equal when the declared
  certificate core is sound and complete, while soundness alone gives only
  containment;
- the corrected semantic frontier diagnostic: if a target language escapes a
  source frontier, then either target core authority is not contained in source
  authority or some target-native accepted transcript lies outside conservative
  source exposure; exhaustive interaction depth is recorded separately;
- a complete finite stage transition computing source and target native and
  frontier languages, proving authority containment in both directions,
  exhibiting an accepted support witness, and establishing frontier escape and
  the resulting diagnostic branch;
- the positive and negative Boolean QBF fixtures used by the executable audit.

It does not formalize the polynomial hierarchy, asymptotic complexity, or a
new PH separation. The generic QBF theorem assumes a proved encoding from
matrix failure to the initial CNF; the included positive fixture proves that
encoding inside Lean. The polynomial-size and polynomial-time premises for the
certificate-depth complexity corollary are resource assumptions outside this
logical kernel.

Run:

```bash
lake env lean StagedAscentFused.lean
```


==> anc/formalization/StagedAscentFused.lean <==
/-
  Machine-checked proof kernels for the transfer-robust fused-game quotient.

  The development is deliberately local. It proves the guard-transfer and
  factorization results, a branch-swap counterexample, and exact Boolean QBF
  fixtures. It does not formalize PH or claim a complexity separation.
-/

universe u v

namespace StagedAscentFused

variable {A : Type u}

/-- Accepted game points fuse exposure and core acceptance. -/
def fused (exposure core : A -> Prop) : A -> Prop :=
  fun a => exposure a /\ core a

def restrictExposure
    (exposure core guard : A -> Prop) : A -> Prop :=
  fused (fun a => exposure a /\ guard a) core

def guardCore
    (exposure core guard : A -> Prop) : A -> Prop :=
  fused exposure (fun a => guard a /\ core a)

/-- Moving a guard across the exposure/core boundary preserves every game point. -/
theorem fused_guard_transfer
    (exposure core guard : A -> Prop) :
    restrictExposure exposure core guard =
      guardCore exposure core guard := by
  funext a
  apply propext
  simp only [restrictExposure, guardCore, fused]
  constructor
  · rintro ⟨⟨hExposure, hGuard⟩, hCore⟩
    exact ⟨hExposure, hGuard, hCore⟩
  · rintro ⟨hExposure, hGuard, hCore⟩
    exact ⟨⟨hExposure, hGuard⟩, hCore⟩

/-
  Conjunction is the canonical pointwise observation invariant under arbitrary
  guard placement. This is the finite local factorization theorem used by the
  fused-game quotient.
-/
theorem local_transfer_factorization
    {D : Type v}
    (h : Bool -> Bool -> D)
    (hinv : forall e c p, h (e && p) c = h e (c && p)) :
    Exists fun g : Bool -> D =>
      (forall e c, h e c = g (e && c)) /\
      (forall other : Bool -> D,
        (forall e c, h e c = other (e && c)) -> other = g) := by
  let g : Bool -> D :=
    fun b => if b then h true true else h false false
  have h01 : h false true = h false false := by
    simpa using hinv false true false
  have h10 : h true false = h false false := by
    symm
    simpa using hinv true false false
  refine ⟨g, ?_, ?_⟩
  · intro e c
    cases e <;> cases c <;> simp [g, h01, h10]
  · intro other hother
    funext b
    cases b
    · simpa [g] using (hother false false).symm
    · simpa [g] using (hother true true).symm

section StageSemantics

structure Stage
    (X Sigma Z Transcript Move : Type u) where
  depth : Nat
  bound : Nat
  nullSupport : Sigma
  exposure : X -> Sigma -> Transcript -> Prop
  core : X -> Z -> Transcript -> Move -> Prop

variable
  {X Sigma Z Transcript Move : Type u}

def Stage.fusedGame
    (S : Stage X Sigma Z Transcript Move)
    (x : X) (sigma : Sigma) (z : Z) (t : Transcript) (y : Move) : Prop :=
  S.exposure x sigma t /\ S.core x z t y

def restrictStageExposure
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop) :
    Stage X Sigma Z Transcript Move :=
  { S with
    exposure := fun x sigma t => S.exposure x sigma t /\ guard x t }

def guardStageCore
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop) :
    Stage X Sigma Z Transcript Move :=
  { S with
    core := fun x z t y => guard x t /\ S.core x z t y }

/-- The full accepted game matrix is invariant under stage-level guard transfer. -/
theorem stage_fused_guard_transfer
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop) :
    forall x sigma z t y,
      (restrictStageExposure S guard).fusedGame x sigma z t y <->
      (guardStageCore S guard).fusedGame x sigma z t y := by
  intro x sigma z t y
  constructor
  · rintro ⟨⟨hExposure, hGuard⟩, hCore⟩
    exact ⟨hExposure, hGuard, hCore⟩
  · rintro ⟨hExposure, hGuard, hCore⟩
    exact ⟨⟨hExposure, hGuard⟩, hCore⟩

/-
  `quantify` abstracts the declared bounded move prefix. Exposure is outside
  that prefix, matching the submitted native/frontier semantics.
-/
def nativeAccepted
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) (z : Z) (t : Transcript) : Prop :=
  S.exposure x S.nullSupport t /\
    quantify (fun y => S.core x z t y)

def frontierAccepted
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) (z : Z) (t : Transcript) : Prop :=
  Exists fun sigma =>
    S.exposure x sigma t /\ quantify (fun y => S.core x z t y)

def nativeLanguage
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) : Prop :=
  Exists fun z => Exists fun t => nativeAccepted S quantify x z t

def frontierLanguage
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) : Prop :=
  Exists fun z => Exists fun t => frontierAccepted S quantify x z t

/--
A lawful bounded move prefix distributes over a proposition constant in the
move variable. Ordinary nonempty existential/universal alternating prefixes
satisfy this law by induction over their blocks.
-/
def ConstantConjunctionLaw
    (quantify : (Move -> Prop) -> Prop) : Prop :=
  forall (constant : Prop) (predicate : Move -> Prop),
    quantify (fun y => constant /\ predicate y) <->
      constant /\ quantify predicate

/-- A concrete nonempty existential move block satisfies the required law. -/
theorem existsBool_constant_conjunction :
    ConstantConjunctionLaw
      (fun predicate : Bool -> Prop => Exists predicate) := by
  intro constant predicate
  constructor
  · rintro ⟨move, hConstant, hPredicate⟩
    exact ⟨hConstant, move, hPredicate⟩
  · rintro ⟨hConstant, move, hPredicate⟩
    exact ⟨move, hConstant, hPredicate⟩

def existsForallBool
    (predicate : Bool × Bool -> Prop) : Prop :=
  Exists fun proposal => forall challenge, predicate (proposal, challenge)

/-- The concrete depth-two proposal/challenge prefix also satisfies the law. -/
theorem existsForallBool_constant_conjunction :
    ConstantConjunctionLaw existsForallBool := by
  intro constant predicate
  constructor
  · rintro ⟨proposal, hMoves⟩
    have hConstant := (hMoves false).1
    refine ⟨hConstant, proposal, ?_⟩
    intro challenge
    exact (hMoves challenge).2
  · rintro ⟨hConstant, proposal, hMoves⟩
    refine ⟨proposal, ?_⟩
    intro challenge
    exact ⟨hConstant, hMoves challenge⟩

theorem native_recovery_under_guard_transfer
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop)
    (quantify : (Move -> Prop) -> Prop)
    (hQuantify : ConstantConjunctionLaw quantify) :
    nativeLanguage (restrictStageExposure S guard) quantify =
      nativeLanguage (guardStageCore S guard) quantify := by
  funext x
  apply propext
  simp only [nativeLanguage, nativeAccepted, restrictStageExposure,
    guardStageCore]
  constructor
  · rintro ⟨z, t, ⟨hExposure, hGuard⟩, hCore⟩
    refine ⟨z, t, hExposure, ?_⟩
    exact
      (hQuantify (guard x t) (fun y => S.core x z t y)).mpr
        ⟨hGuard, hCore⟩
  · rintro ⟨z, t, hExposure, hGuardedCore⟩
    have hSplit :=
      (hQuantify (guard x t) (fun y => S.core x z t y)).mp
        hGuardedCore
    exact ⟨z, t, ⟨hExposure, hSplit.1⟩, hSplit.2⟩

theorem frontier_recovery_under_guard_transfer
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop)
    (quantify : (Move -> Prop) -> Prop)
    (hQuantify : ConstantConjunctionLaw quantify) :
    frontierLanguage (restrictStageExposure S guard) quantify =
      frontierLanguage (guardStageCore S guard) quantify := by
  funext x
  apply propext
  simp only [frontierLanguage, frontierAccepted, restrictStageExposure,
    guardStageCore]
  constructor
  · rintro ⟨z, t, sigma, ⟨hExposure, hGuard⟩, hCore⟩
    refine ⟨z, t, sigma, hExposure, ?_⟩
    exact
      (hQuantify (guard x t) (fun y => S.core x z t y)).mpr
        ⟨hGuard, hCore⟩
  · rintro ⟨z, t, sigma, hExposure, hGuardedCore⟩
    have hSplit :=
      (hQuantify (guard x t) (fun y => S.core x z t y)).mp
        hGuardedCore
    exact ⟨z, t, sigma, ⟨hExposure, hSplit.1⟩, hSplit.2⟩

/-- Transcripts conservatively exposable under some declared support state. -/
def conservativeExposure
    (S : Stage X Sigma Z Transcript Move)
    (x : X) (t : Transcript) : Prop :=
  Exists fun sigma => S.exposure x sigma t

/-- The transcript-indexed language accepted by a stage's exact core. -/
def coreAccepted
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) (t : Transcript) : Prop :=
  Exists fun z => quantify (fun y => S.core x z t y)

/-- Transcript-indexed semantic authority preorder used by the diagnostic. -/
def coreAuthorityLe
    (T : Stage X Sigma Z Transcript Move)
    (quantifyT : (Move -> Prop) -> Prop)
    (S : Stage X Sigma Z Transcript Move)
    (quantifyS : (Move -> Prop) -> Prop) : Prop :=
  forall x t,
    coreAccepted T quantifyT x t ->
    coreAccepted S quantifyS x t

def languageSubset (left right : X -> Prop) : Prop :=
  forall x, left x -> right x

/--
The corrected semantic diagnostic: frontier escape forces either authority
non-inclusion or a native transcript outside the source exposure closure.
Depth is intentionally not a third semantic disjunct.
-/
theorem frontier_escape_diagnostic
    (S T : Stage X Sigma Z Transcript Move)
    (quantifyS quantifyT : (Move -> Prop) -> Prop)
    (hEscape :
      Not (languageSubset
        (nativeLanguage T quantifyT)
        (frontierLanguage S quantifyS))) :
    Not (coreAuthorityLe T quantifyT S quantifyS) \/
    Exists fun x => Exists fun t =>
      T.exposure x T.nullSupport t /\
      coreAccepted T quantifyT x t /\
      Not (conservativeExposure S x t) := by
  by_cases hAuthority : coreAuthorityLe T quantifyT S quantifyS
  · by_cases hWitness :
      Exists fun x => Exists fun t =>
        T.exposure x T.nullSupport t /\
        coreAccepted T quantifyT x t /\
        Not (conservativeExposure S x t)
    · exact Or.inr hWitness
    · exfalso
      apply hEscape
      intro x hNative
      rcases hNative with ⟨zT, t, hExposureT, hCoreT⟩
      have hAcceptedT : coreAccepted T quantifyT x t := ⟨zT, hCoreT⟩
      have hExposureS : conservativeExposure S x t := by
        by_cases hCandidate : conservativeExposure S x t
        · exact hCandidate
        · exact False.elim
            (hWitness ⟨x, t, hExposureT, hAcceptedT, hCandidate⟩)
      rcases hExposureS with ⟨sigma, hExposureS⟩
      have hAcceptedS : coreAccepted S quantifyS x t :=
        hAuthority x t hAcceptedT
      rcases hAcceptedS with ⟨zS, hCoreS⟩
      exact ⟨zS, t, sigma, hExposureS, hCoreS⟩
  · exact Or.inl hAuthority

end StageSemantics

section ExactStageTransition

def existsBoolPrefix (predicate : Bool -> Prop) : Prop :=
  Exists predicate

def exactTransitionCore
    (x z t move : Bool) : Prop :=
  z = true /\ move = false /\
    ((t = false /\ x = false) \/ t = true)

def exactSourceStage : Stage Bool Bool Bool Bool Bool where
  depth := 1
  bound := 1
  nullSupport := false
  exposure := fun _x sigma t => sigma = false /\ t = false
  core := exactTransitionCore

def exactTargetStage : Stage Bool Bool Bool Bool Bool where
  depth := 1
  bound := 1
  nullSupport := false
  exposure := fun _x sigma _t => sigma = false
  core := exactTransitionCore

theorem exact_source_native (x : Bool) :
    nativeLanguage exactSourceStage existsBoolPrefix x <->
      x = false := by
  cases x <;>
    simp [nativeLanguage, nativeAccepted, existsBoolPrefix,
      exactSourceStage, exactTransitionCore]

theorem exact_source_frontier (x : Bool) :
    frontierLanguage exactSourceStage existsBoolPrefix x <->
      x = false := by
  cases x <;>
    simp [frontierLanguage, frontierAccepted, existsBoolPrefix,
      exactSourceStage, exactTransitionCore]

theorem exact_target_native (x : Bool) :
    nativeLanguage exactTargetStage existsBoolPrefix x := by
  cases x
  · exact ⟨true, false, by
      simp [nativeAccepted, existsBoolPrefix, exactTargetStage,
        exactTransitionCore]⟩
  · exact ⟨true, true, by
      simp [nativeAccepted, existsBoolPrefix, exactTargetStage,
        exactTransitionCore]⟩

theorem exact_target_frontier (x : Bool) :
    frontierLanguage exactTargetStage existsBoolPrefix x := by
  cases x
  · exact ⟨true, false, false, by
      simp [existsBoolPrefix, exactTargetStage,
        exactTransitionCore]⟩
  · exact ⟨true, true, false, by
      simp [existsBoolPrefix, exactTargetStage,
        exactTransitionCore]⟩

theorem exact_transition_authority_preserved :
    coreAuthorityLe
      exactTargetStage existsBoolPrefix
      exactSourceStage existsBoolPrefix := by
  intro x t hAccepted
  exact hAccepted

theorem exact_transition_authority_reverse :
    coreAuthorityLe
      exactSourceStage existsBoolPrefix
      exactTargetStage existsBoolPrefix := by
  intro x t hAccepted
  exact hAccepted

theorem exact_transition_authority_equal :
    coreAuthorityLe
      exactTargetStage existsBoolPrefix
      exactSourceStage existsBoolPrefix /\
    coreAuthorityLe
      exactSourceStage existsBoolPrefix
      exactTargetStage existsBoolPrefix :=
  ⟨exact_transition_authority_preserved,
    exact_transition_authority_reverse⟩

theorem exact_transition_support_witness :
    Exists fun x => Exists fun t =>
      exactTargetStage.exposure x exactTargetStage.nullSupport t /\
      coreAccepted exactTargetStage existsBoolPrefix x t /\
      Not (conservativeExposure exactSourceStage x t) := by
  exact ⟨true, true, by
    simp [exactTargetStage, exactSourceStage, exactTransitionCore,
      coreAccepted, existsBoolPrefix, conservativeExposure]⟩

theorem exact_transition_frontier_escape :
    Not (languageSubset
      (nativeLanguage exactTargetStage existsBoolPrefix)
      (frontierLanguage exactSourceStage existsBoolPrefix)) := by
  intro hSubset
  have hFrontier :=
    hSubset true (exact_target_native true)
  have hFalse := (exact_source_frontier true).mp hFrontier
  contradiction

/--
Complete exact transition audit: source native/frontier language is `{false}`,
target native/frontier language is all `Bool`, authority is unchanged, and the
escape is witnessed by transcript `true` outside source exposure.
-/
theorem exact_transition_diagnosis :
    coreAuthorityLe
      exactTargetStage existsBoolPrefix
      exactSourceStage existsBoolPrefix /\
    coreAuthorityLe
      exactSourceStage existsBoolPrefix
      exactTargetStage existsBoolPrefix /\
    Not (languageSubset
      (nativeLanguage exactTargetStage existsBoolPrefix)
      (frontierLanguage exactSourceStage existsBoolPrefix)) /\
    Exists fun x => Exists fun t =>
      exactTargetStage.exposure x exactTargetStage.nullSupport t /\
      coreAccepted exactTargetStage existsBoolPrefix x t /\
      Not (conservativeExposure exactSourceStage x t) := by
  exact ⟨exact_transition_authority_preserved,
    exact_transition_authority_reverse,
    exact_transition_frontier_escape,
    exact_transition_support_witness⟩

end ExactStageTransition

section BranchSwap

def sourceExposure (t : Bool) : Prop := t = false
def sourceCore (t : Bool) : Prop := t = false

def openExposure (_t : Bool) : Prop := True
def openCore (_t : Bool) : Prop := True
def transcriptGuard (t : Bool) : Prop := t = false

def exposureRestricted (t : Bool) : Prop := t = false
def unrestrictedCore (_t : Bool) : Prop := True

def unrestrictedExposure (_t : Bool) : Prop := True
def coreGuarded (t : Bool) : Prop := t = false

def expands (source target : Bool -> Prop) : Prop :=
  Exists fun t => target t /\ Not (source t)

/-- Raw core attribution fires when the guard is placed in exposure. -/
theorem branch_swap_core :
    expands sourceCore unrestrictedCore := by
  exact ⟨true, by simp [sourceCore, unrestrictedCore]⟩

/-- Raw support attribution fires when the same guard is placed in the core. -/
theorem branch_swap_support :
    expands sourceExposure unrestrictedExposure := by
  exact ⟨true, by simp [sourceExposure, unrestrictedExposure]⟩

/-- The opposite support branch is absent when the guard is in exposure. -/
theorem branch_swap_no_support :
    Not (expands sourceExposure exposureRestricted) := by
  simp [expands, sourceExposure, exposureRestricted]

/-- The opposite core branch is absent when the guard is in the core. -/
theorem branch_swap_no_core :
    Not (expands sourceCore coreGuarded) := by
  simp [expands, sourceCore, coreGuarded]

/-- Both targets arise from one open base and one transcript guard. -/
theorem branch_swap_same_base_exposure :
    exposureRestricted =
      fun t => openExposure t /\ transcriptGuard t := by
  funext t
  apply propext
  simp [exposureRestricted, openExposure, transcriptGuard]

theorem branch_swap_same_base_core :
    coreGuarded =
      fun t => transcriptGuard t /\ openCore t := by
  funext t
  apply propext
  simp [coreGuarded, transcriptGuard, openCore]

/-- The accepted transcript semantics is nevertheless identical. -/
theorem branch_swap_fused_equal :
    fused exposureRestricted unrestrictedCore =
      fused unrestrictedExposure coreGuarded := by
  funext t
  apply propext
  cases t <;>
    simp [fused, exposureRestricted, unrestrictedCore,
      unrestrictedExposure, coreGuarded]

end BranchSwap

section ExactQBF

/-- Positive depth-two fixture: `(a and u) or (a and not u)`. -/
def positiveFormula (a u : Bool) : Bool :=
  (a && u) || (a && !u)

/-- Negative fixture: `(a and u) or (not a and not u)`. -/
def negativeFormula (a u : Bool) : Bool :=
  (a && u) || (!a && !u)

def exhaustiveAccept (matrix : Bool -> Bool -> Bool) (a : Bool) : Prop :=
  forall u, matrix a u = true

theorem positive_exhaustive_accept :
    exhaustiveAccept positiveFormula true := by
  intro u
  cases u <;> rfl

theorem negative_has_no_exhaustive_witness :
    forall a, Not (exhaustiveAccept negativeFormula a) := by
  intro a h
  cases a
  · have defeated := h true
    contradiction
  · have defeated := h false
    contradiction

inductive Literal where
  | pos (index : Nat)
  | neg (index : Nat)
  deriving DecidableEq

namespace Literal

def satisfied (valuation : Nat -> Bool) : Literal -> Prop
  | pos index => valuation index = true
  | neg index => valuation index = false

end Literal

abbrev Clause := Literal -> Prop

def clauseSatisfied (valuation : Nat -> Bool) (clause : Clause) : Prop :=
  Exists fun literal => clause literal /\ literal.satisfied valuation

def unitClause (literal : Literal) : Clause :=
  fun candidate => candidate = literal

def emptyClause : Clause :=
  fun _literal => False

/--
The resolvent removes the positive pivot from the left parent and the negative
pivot from the right parent. Parent membership of those pivots is checked by
the derivation rule below.
-/
def resolveClause (left right : Clause) (pivot : Nat) : Clause :=
  fun literal =>
    (left literal /\ literal ≠ Literal.pos pivot) \/
    (right literal /\ literal ≠ Literal.neg pivot)

theorem unit_clause_satisfied_iff
    (valuation : Nat -> Bool) (literal : Literal) :
    clauseSatisfied valuation (unitClause literal) <->
      literal.satisfied valuation := by
  constructor
  · rintro ⟨candidate, hCandidate, hSatisfied⟩
    cases hCandidate
    exact hSatisfied
  · intro hSatisfied
    exact ⟨literal, rfl, hSatisfied⟩

/-- A single propositional resolution step preserves clause satisfaction. -/
theorem resolution_step_sound
    (valuation : Nat -> Bool)
    (left right : Clause)
    (pivot : Nat)
    (hLeft : clauseSatisfied valuation left)
    (hRight : clauseSatisfied valuation right) :
    clauseSatisfied valuation (resolveClause left right pivot) := by
  cases hPivot : valuation pivot
  · rcases hLeft with ⟨literal, hMember, hSatisfied⟩
    refine ⟨literal, Or.inl ⟨hMember, ?_⟩, hSatisfied⟩
    intro hLiteral
    cases hLiteral
    simp [Literal.satisfied, hPivot] at hSatisfied
  · rcases hRight with ⟨literal, hMember, hSatisfied⟩
    refine ⟨literal, Or.inr ⟨hMember, ?_⟩, hSatisfied⟩
    intro hLiteral
    cases hLiteral
    simp [Literal.satisfied, hPivot] at hSatisfied

/-- A checked resolution derivation from a declared set of initial clauses. -/
inductive Derived (initial : Clause -> Prop) : Clause -> Prop where
  | initialClause {clause : Clause} :
      initial clause ->
      Derived initial clause
  | resolve {left right : Clause} (pivot : Nat) :
      Derived initial left ->
      Derived initial right ->
      left (Literal.pos pivot) ->
      right (Literal.neg pivot) ->
      Derived initial (resolveClause left right pivot)

/-- Every clause in a checked derivation is satisfied by any initial model. -/
theorem derived_sound
    {initial : Clause -> Prop}
    {valuation : Nat -> Bool}
    {clause : Clause}
    (hInitial :
      forall candidate, initial candidate ->
        clauseSatisfied valuation candidate)
    (proof : Derived initial clause) :
    clauseSatisfied valuation clause := by
  induction proof with
  | initialClause hAxiom =>
      exact hInitial _ hAxiom
  | resolve pivot _ _ _ _ hLeft hRight =>
      exact resolution_step_sound valuation _ _ pivot hLeft hRight

theorem empty_clause_unsatisfied
    (valuation : Nat -> Bool) :
    Not (clauseSatisfied valuation emptyClause) := by
  rintro ⟨literal, hMember, _hSatisfied⟩
  exact hMember

/-- Deriving the empty clause proves that the initial CNF has no model. -/
theorem resolution_refutation_unsat
    {initial : Clause -> Prop}
    {valuation : Nat -> Bool}
    (proof : Derived initial emptyClause) :
    Not (forall clause, initial clause ->
      clauseSatisfied valuation clause) := by
  intro hInitial
  exact empty_clause_unsatisfied valuation (derived_sound hInitial proof)

/--
If the declared initial CNF exactly encodes failure of a challenge-indexed
matrix, an empty-clause derivation certifies universal acceptance.
-/
theorem resolution_qbf_sound
    {Challenge : Type u}
    (matrix : Challenge -> Prop)
    (initial : Clause -> Prop)
    (valuation : Challenge -> Nat -> Bool)
    (encoding :
      forall challenge, Not (matrix challenge) ->
        forall clause, initial clause ->
          clauseSatisfied (valuation challenge) clause)
    (proof : Derived initial emptyClause) :
    forall challenge, matrix challenge := by
  intro challenge
  by_cases hMatrix : matrix challenge
  · exact hMatrix
  · exact False.elim <|
      (resolution_refutation_unsat
        (valuation := valuation challenge) proof)
        (encoding challenge hMatrix)

/-
For `a = true`, negating the positive fixture is the CNF with incompatible
unit clauses `u` and `not u`.
-/
def positiveNegationUnitsSatisfied (u : Bool) : Prop :=
  u = true /\ u = false

def fixtureValuation (u : Bool) (index : Nat) : Bool :=
  if index = 0 then u else false

def positiveInitial (clause : Clause) : Prop :=
  clause = unitClause (Literal.pos 0) \/
  clause = unitClause (Literal.neg 0)

theorem positive_initial_satisfied_iff (u : Bool) :
    (forall clause, positiveInitial clause ->
      clauseSatisfied (fixtureValuation u) clause) <->
    positiveNegationUnitsSatisfied u := by
  constructor
  · intro hInitial
    constructor
    · have hPositive :=
        hInitial (unitClause (Literal.pos 0)) (Or.inl rfl)
      have hSatisfied :=
        (unit_clause_satisfied_iff
          (fixtureValuation u) (Literal.pos 0)).mp hPositive
      simpa [Literal.satisfied, fixtureValuation] using hSatisfied
    · have hNegative :=
        hInitial (unitClause (Literal.neg 0)) (Or.inr rfl)
      have hSatisfied :=
        (unit_clause_satisfied_iff
          (fixtureValuation u) (Literal.neg 0)).mp hNegative
      simpa [Literal.satisfied, fixtureValuation] using hSatisfied
  · rintro ⟨hPositive, hNegative⟩ clause (hClause | hClause)
    · cases hClause
      apply
        (unit_clause_satisfied_iff
          (fixtureValuation u) (Literal.pos 0)).mpr
      simpa [Literal.satisfied, fixtureValuation] using hPositive
    · cases hClause
      apply
        (unit_clause_satisfied_iff
          (fixtureValuation u) (Literal.neg 0)).mpr
      simpa [Literal.satisfied, fixtureValuation] using hNegative

theorem positive_initial_exactly_encodes_negation (u : Bool) :
    (forall clause, positiveInitial clause ->
      clauseSatisfied (fixtureValuation u) clause) <->
    Not (positiveFormula true u = true) := by
  rw [positive_initial_satisfied_iff]
  cases u <;> simp [positiveNegationUnitsSatisfied, positiveFormula]

theorem opposite_unit_resolvent_empty :
    resolveClause
      (unitClause (Literal.pos 0))
      (unitClause (Literal.neg 0))
      0 =
    emptyClause := by
  funext literal
  apply propext
  simp [resolveClause, unitClause, emptyClause]

/-- The fixture certificate is an actual checked derivation of the empty clause. -/
theorem positive_initial_refutation :
    Derived positiveInitial emptyClause := by
  rw [← opposite_unit_resolvent_empty]
  exact
    Derived.resolve 0
      (Derived.initialClause (Or.inl rfl))
      (Derived.initialClause (Or.inr rfl))
      rfl
      rfl

/--
The universal part of the positive depth-two QBF is certified by the checked
resolution derivation and the proved exact CNF encoding.
-/
theorem positive_resolution_certifies_qbf :
    forall u, positiveFormula true u = true := by
  exact
    resolution_qbf_sound
      (matrix := fun u => positiveFormula true u = true)
      (initial := positiveInitial)
      (valuation := fixtureValuation)
      (encoding := fun u h =>
        (positive_initial_exactly_encodes_negation u).mpr h)
      positive_initial_refutation

end ExactQBF

section CertificateDepthSubstitution

variable
  {Instance Proposal Challenge Certificate : Type u}

/-- A depth-two proposal/challenge task relation. -/
def exhaustiveTask
    (matrix : Instance -> Proposal -> Challenge -> Prop)
    (input : Instance) : Prop :=
  Exists fun proposal => forall challenge, matrix input proposal challenge

/-- A depth-one proposal/certificate task relation for a declared exact core. -/
def certificateTask
    (verify : Instance -> Proposal -> Certificate -> Prop)
    (input : Instance) : Prop :=
  Exists fun proposal => Exists fun certificate =>
    verify input proposal certificate

/--
Universal challenge can be compiled into a depth-one certificate stage exactly
when the declared verifier is sound and complete for the challenge matrix.
The polynomial-size/time conditions needed for the complexity corollary are
external resource hypotheses; this theorem checks the semantic kernel.
-/
theorem certificate_depth_substitution
    (matrix : Instance -> Proposal -> Challenge -> Prop)
    (verify : Instance -> Proposal -> Certificate -> Prop)
    (sound :
      forall input proposal certificate,
        verify input proposal certificate ->
        forall challenge, matrix input proposal challenge)
    (complete :
      forall input proposal,
        (forall challenge, matrix input proposal challenge) ->
        Exists fun certificate => verify input proposal certificate) :
    exhaustiveTask matrix = certificateTask verify := by
  funext input
  apply propext
  constructor
  · rintro ⟨proposal, hChallenges⟩
    rcases complete input proposal hChallenges with
      ⟨certificate, hVerify⟩
    exact ⟨proposal, certificate, hVerify⟩
  · rintro ⟨proposal, certificate, hVerify⟩
    exact ⟨proposal, sound input proposal certificate hVerify⟩

/--
Soundness alone gives only containment: an exact proof checker cannot accept a
false universal-challenge instance, but it may reject true instances for which
the allowed proof system has no declared certificate.
-/
theorem sound_certificate_containment
    (matrix : Instance -> Proposal -> Challenge -> Prop)
    (verify : Instance -> Proposal -> Certificate -> Prop)
    (sound :
      forall input proposal certificate,
        verify input proposal certificate ->
        forall challenge, matrix input proposal challenge) :
    forall input,
      certificateTask verify input ->
      exhaustiveTask matrix input := by
  intro input
  rintro ⟨proposal, certificate, hVerify⟩
  exact ⟨proposal, sound input proposal certificate hVerify⟩

end CertificateDepthSubstitution

end StagedAscentFused


==> anc/formalization/VerificationTheory.lean <==
import VerificationTheory.BoundedCertificates
import VerificationTheory.LegacyFused
import VerificationTheory.QuantifiedStages
import VerificationTheory.SelectionProbability
import VerificationTheory.SoundPruning
import VerificationTheory.RandomizedStages
import VerificationTheory.FiniteHistorySelection
import VerificationTheory.CountableHistorySelection
import VerificationTheory.KernelSelection
import VerificationTheory.TaskSpecification
import VerificationTheory.RepairTree
import VerificationTheory.XorQuota
import VerificationTheory.StageFamilies


==> anc/formalization/VerificationTheory/BoundedCertificates.lean <==
/-
Explicit finite certificates and gate-counted Boolean verification.
This file proves bounded semantic replacement and concrete circuit costs.
Uniform generation of circuit families and Turing-machine simulation costs
remain separate complexity premises.
-/
import Std

namespace BoundedCertificates

abbrev Word := List Bool

inductive Circuit where
  | input (index : Nat)
  | constant (value : Bool)
  | neg (child : Circuit)
  | conj (left right : Circuit)
  deriving Repr

def Circuit.size : Circuit -> Nat
  | .input _ | .constant _ => 1
  | .neg c => c.size + 1
  | .conj a b => a.size + b.size + 1

def Circuit.eval (assignment : Nat -> Bool) : Circuit -> Bool
  | .input i => assignment i
  | .constant b => b
  | .neg c => !(c.eval assignment)
  | .conj a b => a.eval assignment && b.eval assignment

/-- A strict evaluator visits both branches, including a rejected left branch. -/
def Circuit.evalCost (assignment : Nat -> Bool) : Circuit -> Bool × Nat
  | .input i => (assignment i, 1)
  | .constant b => (b, 1)
  | .neg c =>
      let (value, cost) := c.evalCost assignment
      (!value, cost + 1)
  | .conj a b =>
      let (av, ac) := a.evalCost assignment
      let (bv, bc) := b.evalCost assignment
      (av && bv, ac + bc + 1)

theorem evalCost_exact (c : Circuit) (assignment : Nat -> Bool) :
    c.evalCost assignment = (c.eval assignment, c.size) := by
  induction c with
  | input i => rfl
  | constant b => rfl
  | neg c ih => simp [Circuit.evalCost, Circuit.eval, Circuit.size, ih]
  | conj a b ia ib =>
      simp [Circuit.evalCost, Circuit.eval, Circuit.size, ia, ib]

/-- The certificate/proposal block has an explicit finite bit-length bound. -/
def bounded (limit : Nat) (word : Word) : Prop := word.length ≤ limit

variable {Input : Type}

/-- Universal challenge on the guarded, bounded proposal family. -/
def challengeLanguage
    (proposalBound challengeBound : Input -> Nat)
    (guard : Input -> Word -> Prop)
    (matrix : Input -> Word -> Word -> Prop) (x : Input) : Prop :=
  ∃ a, bounded (proposalBound x) a ∧ guard x a ∧
    ∀ u, bounded (challengeBound x) u -> matrix x a u

/-- The replacement uses bounded certificates, not arbitrary proof objects. -/
def certificateLanguage
    (proposalBound certificateBound : Input -> Nat)
    (guard : Input -> Word -> Prop)
    (checker : Input -> Word -> Word -> Bool) (x : Input) : Prop :=
  ∃ a, bounded (proposalBound x) a ∧ guard x a ∧
    ∃ proof, bounded (certificateBound x) proof ∧ checker x a proof = true

/-- Soundness on the guarded domain gives containment with the same bounds. -/
theorem sound_bounded_containment
    (pb ub cb : Input -> Nat)
    (guard : Input -> Word -> Prop)
    (matrix : Input -> Word -> Word -> Prop)
    (checker : Input -> Word -> Word -> Bool)
    (sound : ∀ x a proof, bounded (pb x) a -> guard x a ->
      bounded (cb x) proof -> checker x a proof = true ->
      ∀ u, bounded (ub x) u -> matrix x a u) :
    ∀ x, certificateLanguage pb cb guard checker x ->
      challengeLanguage pb ub guard matrix x := by
  intro x h
  rcases h with ⟨a, ha, hg, proof, hp, hc⟩
  exact ⟨a, ha, hg, sound x a proof ha hg hp hc⟩

/-- Completeness must produce a certificate inside the declared length bound. -/
theorem bounded_certificate_replacement
    (pb ub cb : Input -> Nat)
    (guard : Input -> Word -> Prop)
    (matrix : Input -> Word -> Word -> Prop)
    (checker : Input -> Word -> Word -> Bool)
    (sound : ∀ x a proof, bounded (pb x) a -> guard x a ->
      bounded (cb x) proof -> checker x a proof = true ->
      ∀ u, bounded (ub x) u -> matrix x a u)
    (complete : ∀ x a, bounded (pb x) a -> guard x a ->
      (∀ u, bounded (ub x) u -> matrix x a u) ->
      ∃ proof, bounded (cb x) proof ∧ checker x a proof = true) :
    challengeLanguage pb ub guard matrix =
      certificateLanguage pb cb guard checker := by
  funext x
  apply propext
  constructor
  · rintro ⟨a, ha, hg, hu⟩
    exact ⟨a, ha, hg, complete x a ha hg hu⟩
  · exact sound_bounded_containment pb ub cb guard matrix checker sound x

/-- Conjoining a guard preserves its actual evaluation charge. -/
theorem guarded_circuit_cost (g c : Circuit) (assignment : Nat -> Bool) :
    (Circuit.conj g c).evalCost assignment =
      (g.eval assignment && c.eval assignment, g.size + c.size + 1) := by
  exact evalCost_exact (.conj g c) assignment

/-- A positive polynomial envelope; coefficients and degree are explicit. -/
def envelope (coefficient degree n : Nat) : Nat :=
  coefficient * (n + 1) ^ degree

/-- A resource conclusion for a concrete tree circuit family. -/
theorem circuit_family_budget
    (family : Nat -> Circuit)
    (coefficient degree : Nat)
    (hsize : ∀ n, (family n).size ≤ envelope coefficient degree n) :
    ∀ n assignment,
      ((family n).evalCost assignment).2 ≤ envelope coefficient degree n := by
  intro n assignment
  rw [evalCost_exact]
  exact hsize n

/-- Soundness need not supply any certificate, even for a true task. -/
theorem soundness_does_not_imply_completeness :
    (∀ _proof : Word, false = true -> True) ∧
    ¬ (True -> ∃ _proof : Word, false = true) := by
  constructor
  · intro _ h; cases h
  · intro h
    obtain ⟨_, hp⟩ := h trivial
    cases hp

/-- Uniformly unbounded certificates cannot be silently treated as bounded. -/
theorem bounded_proofs_are_a_subfamily (limit : Nat) (check : Word -> Prop) :
    (∃ proof, bounded limit proof ∧ check proof) -> ∃ proof, check proof := by
  rintro ⟨proof, _, hp⟩
  exact ⟨proof, hp⟩

#print axioms evalCost_exact
#print axioms bounded_certificate_replacement
#print axioms circuit_family_budget
end BoundedCertificates


==> anc/formalization/VerificationTheory/CountableHistorySelection.lean <==
import VerificationTheory.FiniteHistorySelection

namespace VerificationTheory
open MeasureTheory ProbabilityTheory Real
open scoped BigOperators

variable {Ω H : Type*} {mΩ : MeasurableSpace Ω} {μ : Measure Ω}
  [IsProbabilityMeasure μ] [Countable H]

/-- Countably many finite encoded histories are allowed. This removes a fixed
    bound on history length or on the history-dependent evaluation batch size. -/
theorem countable_history_error_bound (history : Ω → H)
    (hmeas : ∀ h, MeasurableSet (historyAtom history h))
    (bad : H → Set Ω) (delta : ℝ) (hd : 0 ≤ delta)
    (hbound : ∀ h, μ (historyAtom history h) ≠ 0 →
      (μ[|historyAtom history h]).real (bad h) ≤ delta) :
    μ.real {ω | ω ∈ bad (history ω)} ≤ delta := by
  have hevent : {ω | ω ∈ bad (history ω)} =
      ⋃ h, historyAtom history h ∩ bad h := by
    ext ω
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_inter_iff, historyAtom]
    constructor
    · intro hb
      exact ⟨history ω, rfl, hb⟩
    · rintro ⟨h, hh, hb⟩
      simpa only [hh] using hb
  have htotal : (∑' h, μ (historyAtom history h)) = 1 := by
    rw [← measure_iUnion (history_atoms_disjoint history) hmeas, history_atoms_cover]
    exact measure_univ
  apply ENNReal.toReal_le_of_le_ofReal hd
  rw [hevent]
  apply (measure_iUnion_le _).trans
  calc
    (∑' h, μ (historyAtom history h ∩ bad h)) ≤
        ∑' h, ENNReal.ofReal delta * μ (historyAtom history h) := by
      apply ENNReal.tsum_le_tsum
      intro h
      by_cases hz : μ (historyAtom history h) = 0
      · have hzero : μ (historyAtom history h ∩ bad h) = 0 :=
          measure_mono_null Set.inter_subset_left hz
        simp [hz, hzero]
      · have : IsProbabilityMeasure μ[|historyAtom history h] := cond_isProbabilityMeasure hz
        have hc : μ[bad h | historyAtom history h] ≤ ENNReal.ofReal delta :=
          (ENNReal.le_ofReal_iff_toReal_le (measure_ne_top _ _) hd).mpr (hbound h hz)
        rw [← cond_mul_eq_inter (hmeas h) (bad h) μ]
        exact mul_le_mul_left hc _
    _ = ENNReal.ofReal delta := by rw [ENNReal.tsum_mul_left, htotal, mul_one]

theorem countable_history_selection_budget {M : ℕ}
    (history : Fin M → Ω → H)
    (hmeas : ∀ i h, MeasurableSet (historyAtom (history i) h))
    (bad : Fin M → H → Set Ω) (delta : Fin M → ℝ) (hd : ∀ i, 0 ≤ delta i)
    (hbound : ∀ i h, μ (historyAtom (history i) h) ≠ 0 →
      (μ[|historyAtom (history i) h]).real (bad i h) ≤ delta i) :
    μ.real (⋃ i, {ω | ω ∈ bad i (history i ω)}) ≤ ∑ i, delta i := by
  apply (measureReal_iUnion_fintype_le _).trans
  apply Finset.sum_le_sum
  intro i _
  exact countable_history_error_bound (history i) (hmeas i) (bad i) (delta i) (hd i) (hbound i)

theorem paired_error_countable_histories
    (history : Ω → H) (hmeas : ∀ h, MeasurableSet (historyAtom history h))
    (m : H → ℕ) (hm : ∀ h, 0 < m h)
    (X : (h : H) → Fin (m h) → Ω → ℝ)
    (hind : ∀ h, iIndepFun (X h) μ[|historyAtom history h])
    (hXmeas : ∀ h i, AEMeasurable (X h i) μ[|historyAtom history h])
    (hXbound : ∀ h i, ∀ᵐ ω ∂μ[|historyAtom history h],
      X h i ω ∈ Set.Icc (-1 : ℝ) 1)
    (gain mean allowance threshold : H → ℝ)
    (hmean : ∀ h i, ∫ ω, X h i ω ∂μ[|historyAtom history h] = mean h)
    (htransfer : ∀ h, mean h - allowance h ≤ gain h)
    (delta : ℝ) (hd : 0 < delta) (hd1 : delta < 1) :
    μ.real {ω | let h := history ω
      threshold h + allowance h + sqrt (2 * log (1 / delta) / (m h : ℝ)) <
        (∑ i, X h i ω) / (m h : ℝ) ∧ gain h ≤ threshold h} ≤ delta := by
  apply countable_history_error_bound (μ := μ) history hmeas
    (fun h => {ω | threshold h + allowance h + sqrt (2 * log (1 / delta) / (m h : ℝ)) <
      (∑ i, X h i ω) / (m h : ℝ) ∧ gain h ≤ threshold h}) delta (le_of_lt hd)
  intro h hmass
  have : IsProbabilityMeasure μ[|historyAtom history h] := cond_isProbabilityMeasure hmass
  exact paired_selection_error (hm h) (X h) (hind h) (hXmeas h) (hXbound h)
    (gain h) (mean h) (allowance h) (threshold h) delta hd hd1 (hmean h) (htransfer h)

/-- The complete adaptive paired-selection inequality with variable batch
    sizes and fixed per-call budgets. Every call, including a rejection, counts. -/
theorem adaptive_paired_selection_budget {M : ℕ}
    (history : Fin M → Ω → H)
    (hmeas : ∀ i h, MeasurableSet (historyAtom (history i) h))
    (m : Fin M → H → ℕ) (hm : ∀ i h, 0 < m i h)
    (X : (i : Fin M) → (h : H) → Fin (m i h) → Ω → ℝ)
    (hind : ∀ i h, iIndepFun (X i h) μ[|historyAtom (history i) h])
    (hXmeas : ∀ i h j, AEMeasurable (X i h j) μ[|historyAtom (history i) h])
    (hXbound : ∀ i h j, ∀ᵐ ω ∂μ[|historyAtom (history i) h],
      X i h j ω ∈ Set.Icc (-1 : ℝ) 1)
    (gain mean allowance threshold : Fin M → H → ℝ)
    (hmean : ∀ i h j, ∫ ω, X i h j ω ∂μ[|historyAtom (history i) h] = mean i h)
    (htransfer : ∀ i h, mean i h - allowance i h ≤ gain i h)
    (delta : Fin M → ℝ) (hd : ∀ i, 0 < delta i) (hd1 : ∀ i, delta i < 1) :
    μ.real (⋃ i, {ω | let h := history i ω
      threshold i h + allowance i h + sqrt (2 * log (1 / delta i) / (m i h : ℝ)) <
        (∑ j, X i h j ω) / (m i h : ℝ) ∧ gain i h ≤ threshold i h}) ≤ ∑ i, delta i := by
  apply (measureReal_iUnion_fintype_le _).trans
  apply Finset.sum_le_sum
  intro i _
  exact paired_error_countable_histories (history i) (hmeas i) (m i) (hm i) (X i)
    (hind i) (hXmeas i) (hXbound i) (gain i) (mean i) (allowance i) (threshold i)
    (hmean i) (htransfer i) (delta i) (hd i) (hd1 i)

end VerificationTheory


==> anc/formalization/VerificationTheory/FiniteHistorySelection.lean <==
import VerificationTheory.SelectionProbability
import Mathlib.Probability.ConditionalProbability

namespace VerificationTheory
open MeasureTheory ProbabilityTheory Real
open scoped BigOperators

variable {Ω H : Type*} {mΩ : MeasurableSpace Ω} {μ : Measure Ω}
  [IsProbabilityMeasure μ]

def historyAtom (history : Ω → H) (h : H) : Set Ω := {ω | history ω = h}

theorem history_atoms_disjoint (history : Ω → H) :
    Pairwise (fun h k => Disjoint (historyAtom history h) (historyAtom history k)) := by
  intro h k hne
  apply Set.disjoint_left.mpr
  intro ω hh hk
  exact hne (hh.symm.trans hk)

theorem history_atoms_cover (history : Ω → H) :
    (⋃ h, historyAtom history h) = Set.univ := by
  ext ω
  simp [historyAtom]

theorem conditional_real_mass (history : Ω → H)
    (hmeas : ∀ h, MeasurableSet (historyAtom history h)) (h : H) (bad : Set Ω) :
    (μ[|historyAtom history h]).real bad * μ.real (historyAtom history h) =
      μ.real (historyAtom history h ∩ bad) := by
  have he := congrArg ENNReal.toReal (cond_mul_eq_inter (hmeas h) bad μ)
  simpa only [measureReal_def, ENNReal.toReal_mul] using he

variable [Fintype H]

/-- A per-history conditional bound implies an unconditional bound. Zero-mass
    histories need no error contract. Histories may depend on previous calls. -/
theorem finite_history_error_bound (history : Ω → H)
    (hmeas : ∀ h, MeasurableSet (historyAtom history h))
    (bad : H → Set Ω) (delta : ℝ)
    (hbound : ∀ h, μ (historyAtom history h) ≠ 0 →
      (μ[|historyAtom history h]).real (bad h) ≤ delta) :
    μ.real {ω | ω ∈ bad (history ω)} ≤ delta := by
  have hevent : {ω | ω ∈ bad (history ω)} =
      ⋃ h, historyAtom history h ∩ bad h := by
    ext ω
    simp only [Set.mem_ofPred_eq, Set.mem_iUnion, Set.mem_inter_iff, historyAtom]
    constructor
    · intro hb
      exact ⟨history ω, rfl, hb⟩
    · rintro ⟨h, hh, hb⟩
      simpa only [hh] using hb
  have htotal : (∑ h, μ.real (historyAtom history h)) = 1 := by
    rw [← measureReal_iUnion_fintype (μ := μ) (history_atoms_disjoint history) hmeas,
      history_atoms_cover]
    simp
  rw [hevent]
  apply (measureReal_iUnion_fintype_le _).trans
  calc
    (∑ h, μ.real (historyAtom history h ∩ bad h)) ≤
        ∑ h, delta * μ.real (historyAtom history h) := by
      apply Finset.sum_le_sum
      intro h _
      by_cases hz : μ (historyAtom history h) = 0
      · have hzero : μ (historyAtom history h ∩ bad h) = 0 :=
          measure_mono_null Set.inter_subset_left hz
        simp [measureReal_def, hz, hzero]
      · rw [← conditional_real_mass history hmeas h (bad h)]
        exact mul_le_mul_of_nonneg_right (hbound h hz) measureReal_nonneg
    _ = delta := by rw [← Finset.mul_sum, htotal, mul_one]

/-- Paired selection with history-dependent candidates, score functions, sample
    sizes, gains and allowances, under the actual normalized conditional law. -/
theorem paired_error_finite_histories
    (history : Ω → H) (hmeas : ∀ h, MeasurableSet (historyAtom history h))
    (m : H → ℕ) (hm : ∀ h, 0 < m h)
    (X : (h : H) → Fin (m h) → Ω → ℝ)
    (hind : ∀ h, iIndepFun (X h) μ[|historyAtom history h])
    (hXmeas : ∀ h i, AEMeasurable (X h i) μ[|historyAtom history h])
    (hXbound : ∀ h i, ∀ᵐ ω ∂μ[|historyAtom history h],
      X h i ω ∈ Set.Icc (-1 : ℝ) 1)
    (gain mean allowance threshold : H → ℝ)
    (hmean : ∀ h i, ∫ ω, X h i ω ∂μ[|historyAtom history h] = mean h)
    (htransfer : ∀ h, mean h - allowance h ≤ gain h)
    (delta : ℝ) (hd : 0 < delta) (hd1 : delta < 1) :
    μ.real {ω | let h := history ω
      threshold h + allowance h + sqrt (2 * log (1 / delta) / (m h : ℝ)) <
        (∑ i, X h i ω) / (m h : ℝ) ∧ gain h ≤ threshold h} ≤ delta := by
  apply finite_history_error_bound (μ := μ) history hmeas
    (fun h => {ω | threshold h + allowance h + sqrt (2 * log (1 / delta) / (m h : ℝ)) <
      (∑ i, X h i ω) / (m h : ℝ) ∧ gain h ≤ threshold h}) delta
  intro h hmass
  have : IsProbabilityMeasure μ[|historyAtom history h] := cond_isProbabilityMeasure hmass
  exact paired_selection_error (hm h) (X h) (hind h) (hXmeas h) (hXbound h)
    (gain h) (mean h) (allowance h) (threshold h) delta hd hd1 (hmean h) (htransfer h)

/-- Adaptation between calls requires no independence between their events. -/
theorem finite_history_selection_budget {M : ℕ}
    (history : Fin M → Ω → H)
    (hmeas : ∀ i h, MeasurableSet (historyAtom (history i) h))
    (bad : Fin M → H → Set Ω) (delta : Fin M → ℝ)
    (hbound : ∀ i h, μ (historyAtom (history i) h) ≠ 0 →
      (μ[|historyAtom (history i) h]).real (bad i h) ≤ delta i) :
    μ.real (⋃ i, {ω | ω ∈ bad i (history i ω)}) ≤ ∑ i, delta i := by
  apply (measureReal_iUnion_fintype_le _).trans
  apply Finset.sum_le_sum
  intro i _
  exact finite_history_error_bound (history i) (hmeas i) (bad i) (delta i) (hbound i)

end VerificationTheory


==> anc/formalization/VerificationTheory/KernelSelection.lean <==
import VerificationTheory.SelectionProbability
import Mathlib.Probability.Kernel.Composition.MeasureCompProd

namespace VerificationTheory
open MeasureTheory ProbabilityTheory Real
open scoped BigOperators

variable {H Noise : Type*} [MeasurableSpace H] [MeasurableSpace Noise]
  {ν : Measure H} [IsProbabilityMeasure ν]
  (κ : Kernel H Noise) [IsMarkovKernel κ]

/-- A probability kernel is the fresh-sampling law after the history is fixed.
    Integrating a per-history bound works also for nonatomic history laws. -/
theorem kernel_error_bound (bad : Set (H × Noise)) (hmeas : MeasurableSet bad)
    (delta : ℝ) (hd : 0 ≤ delta)
    (hbound : ∀ᵐ h ∂ν, (κ h).real (Prod.mk h ⁻¹' bad) ≤ delta) :
    (ν ⊗ₘ κ).real bad ≤ delta := by
  apply ENNReal.toReal_le_of_le_ofReal hd
  rw [Measure.compProd_apply hmeas]
  calc
    (∫⁻ h, κ h (Prod.mk h ⁻¹' bad) ∂ν) ≤ ∫⁻ _, ENNReal.ofReal delta ∂ν := by
      apply lintegral_mono_ae
      filter_upwards [hbound] with h hh
      exact (ENNReal.le_ofReal_iff_toReal_le (measure_ne_top _ _) hd).mpr hh
    _ = ENNReal.ofReal delta := by simp

def pairedBad (m : H → ℕ) (X : (h : H) → Fin (m h) → Noise → ℝ)
    (gain allowance threshold : H → ℝ) (delta : ℝ) : Set (H × Noise) :=
  {p | threshold p.1 + allowance p.1 + sqrt (2 * log (1 / delta) / (m p.1 : ℝ)) <
    (∑ j, X p.1 j p.2) / (m p.1 : ℝ) ∧ gain p.1 ≤ threshold p.1}

theorem kernel_paired_selection_error
    (m : H → ℕ) (hm : ∀ h, 0 < m h)
    (X : (h : H) → Fin (m h) → Noise → ℝ)
    (hind : ∀ h, iIndepFun (X h) (κ h))
    (hXmeas : ∀ h j, AEMeasurable (X h j) (κ h))
    (hXbound : ∀ h j, ∀ᵐ ω ∂κ h, X h j ω ∈ Set.Icc (-1 : ℝ) 1)
    (gain mean allowance threshold : H → ℝ)
    (hmean : ∀ h j, ∫ ω, X h j ω ∂κ h = mean h)
    (htransfer : ∀ h, mean h - allowance h ≤ gain h)
    (delta : ℝ) (hd : 0 < delta) (hd1 : delta < 1)
    (hbad : MeasurableSet (pairedBad m X gain allowance threshold delta)) :
    (ν ⊗ₘ κ).real (pairedBad m X gain allowance threshold delta) ≤ delta := by
  apply kernel_error_bound κ _ hbad delta (le_of_lt hd)
  apply Filter.Eventually.of_forall
  intro h
  exact paired_selection_error (hm h) (X h) (hind h) (hXmeas h) (hXbound h)
    (gain h) (mean h) (allowance h) (threshold h) delta hd hd1 (hmean h) (htransfer h)

def majorityBad {N : ℕ} (X : H → Fin N → Noise → ℝ) (invalid : H → Prop) :
    Set (H × Noise) := {p | invalid p.1 ∧ (N : ℝ) / 2 < ∑ j, X p.1 j p.2}

theorem invalid_majority_slice {N : ℕ} (hN : 0 < N)
    (X : H → Fin N → Noise → ℝ) (invalid : H → Prop)
    (hind : ∀ h, iIndepFun (X h) (κ h))
    (hXmeas : ∀ h j, AEMeasurable (X h j) (κ h))
    (hXbound : ∀ h j, ∀ᵐ ω ∂κ h, X h j ω ∈ Set.Icc (0 : ℝ) 1)
    (hmean : ∀ h, invalid h → ∀ j, ∫ ω, X h j ω ∂κ h ≤ (1 / 3 : ℝ))
    (h : H) :
    (κ h).real (Prod.mk h ⁻¹' majorityBad X invalid) ≤ exp (-(N : ℝ) / 18) := by
  by_cases hi : invalid h
  · apply (measureReal_mono (show Prod.mk h ⁻¹' majorityBad X invalid ⊆
        {ω | (N : ℝ) / 2 ≤ ∑ j, X h j ω} from fun _ hp => le_of_lt hp.2)).trans
    exact invalid_majority_error hN (X h) (hind h) (hXmeas h) (hXbound h) (hmean h hi)
  · have he : Prod.mk h ⁻¹' majorityBad X invalid = ∅ := by
      ext ω
      simp [majorityBad, hi]
    rw [he]
    simp [le_of_lt (exp_pos _)]

theorem kernel_invalid_majority_error {N : ℕ} (hN : 0 < N)
    (X : H → Fin N → Noise → ℝ) (invalid : H → Prop)
    (hind : ∀ h, iIndepFun (X h) (κ h))
    (hXmeas : ∀ h j, AEMeasurable (X h j) (κ h))
    (hXbound : ∀ h j, ∀ᵐ ω ∂κ h, X h j ω ∈ Set.Icc (0 : ℝ) 1)
    (hmean : ∀ h, invalid h → ∀ j, ∫ ω, X h j ω ∂κ h ≤ (1 / 3 : ℝ))
    (hbad : MeasurableSet (majorityBad X invalid)) :
    (ν ⊗ₘ κ).real (majorityBad X invalid) ≤ exp (-(N : ℝ) / 18) := by
  apply kernel_error_bound κ _ hbad _ (le_of_lt (exp_pos _))
  exact Filter.Eventually.of_forall (invalid_majority_slice κ hN X invalid hind hXmeas hXbound hmean)

section CoupledRun
variable {Run : Type*} [MeasurableSpace Run] {μ : Measure Run}

/-- An adaptive run is coupled to its actual history/next-sample joint law.
    No independence between distinct calls is assumed. -/
theorem coupled_kernel_selection_budget {M : ℕ}
    (historyLaw : Fin M → Measure H) [∀ i, IsProbabilityMeasure (historyLaw i)]
    (sampleKernel : Fin M → Kernel H Noise) [∀ i, IsMarkovKernel (sampleKernel i)]
    (sample : Fin M → Run → H × Noise) (hsample : ∀ i, Measurable (sample i))
    (hlaw : ∀ i, μ.map (sample i) = historyLaw i ⊗ₘ sampleKernel i)
    (bad : Fin M → Set (H × Noise)) (hbad : ∀ i, MeasurableSet (bad i))
    (delta : Fin M → ℝ) (hd : ∀ i, 0 ≤ delta i)
    (hbound : ∀ i, ∀ᵐ h ∂historyLaw i,
      (sampleKernel i h).real (Prod.mk h ⁻¹' bad i) ≤ delta i) :
    μ.real (⋃ i, sample i ⁻¹' bad i) ≤ ∑ i, delta i := by
  apply (measureReal_iUnion_fintype_le _).trans
  apply Finset.sum_le_sum
  intro i _
  have he : μ.real (sample i ⁻¹' bad i) =
      (historyLaw i ⊗ₘ sampleKernel i).real (bad i) := by
    rw [measureReal_def, ← Measure.map_apply (hsample i) (hbad i), hlaw i]
    rfl
  rw [he]
  exact kernel_error_bound (sampleKernel i) (bad i) (hbad i) (delta i) (hd i) (hbound i)

theorem coupled_adaptive_paired_budget {M : ℕ}
    (historyLaw : Fin M → Measure H) [∀ i, IsProbabilityMeasure (historyLaw i)]
    (sampleKernel : Fin M → Kernel H Noise) [∀ i, IsMarkovKernel (sampleKernel i)]
    (sample : Fin M → Run → H × Noise) (hsample : ∀ i, Measurable (sample i))
    (hlaw : ∀ i, μ.map (sample i) = historyLaw i ⊗ₘ sampleKernel i)
    (m : Fin M → H → ℕ) (hm : ∀ i h, 0 < m i h)
    (X : (i : Fin M) → (h : H) → Fin (m i h) → Noise → ℝ)
    (hind : ∀ i h, iIndepFun (X i h) (sampleKernel i h))
    (hXmeas : ∀ i h j, AEMeasurable (X i h j) (sampleKernel i h))
    (hXbound : ∀ i h j, ∀ᵐ ω ∂sampleKernel i h, X i h j ω ∈ Set.Icc (-1 : ℝ) 1)
    (gain mean allowance threshold : Fin M → H → ℝ)
    (hmean : ∀ i h j, ∫ ω, X i h j ω ∂sampleKernel i h = mean i h)
    (htransfer : ∀ i h, mean i h - allowance i h ≤ gain i h)
    (delta : Fin M → ℝ) (hd : ∀ i, 0 < delta i) (hd1 : ∀ i, delta i < 1)
    (hbad : ∀ i, MeasurableSet (pairedBad (m i) (X i) (gain i) (allowance i)
      (threshold i) (delta i))) :
    μ.real (⋃ i, sample i ⁻¹' pairedBad (m i) (X i) (gain i) (allowance i)
      (threshold i) (delta i)) ≤ ∑ i, delta i := by
  apply coupled_kernel_selection_budget historyLaw sampleKernel sample hsample hlaw _ hbad
    delta (fun i => le_of_lt (hd i))
  intro i
  apply Filter.Eventually.of_forall
  intro h
  exact paired_selection_error (hm i h) (X i h) (hind i h) (hXmeas i h) (hXbound i h)
    (gain i h) (mean i h) (allowance i h) (threshold i h) (delta i) (hd i) (hd1 i)
    (hmean i h) (htransfer i h)

theorem coupled_adaptive_majority_budget {M N : ℕ} (hM : 0 < M) (hN : 0 < N)
    (historyLaw : Fin M → Measure H) [∀ i, IsProbabilityMeasure (historyLaw i)]
    (sampleKernel : Fin M → Kernel H Noise) [∀ i, IsMarkovKernel (sampleKernel i)]
    (sample : Fin M → Run → H × Noise) (hsample : ∀ i, Measurable (sample i))
    (hlaw : ∀ i, μ.map (sample i) = historyLaw i ⊗ₘ sampleKernel i)
    (X : Fin M → H → Fin N → Noise → ℝ) (invalid : Fin M → H → Prop)
    (hind : ∀ i h, iIndepFun (X i h) (sampleKernel i h))
    (hXmeas : ∀ i h j, AEMeasurable (X i h j) (sampleKernel i h))
    (hXbound : ∀ i h j, ∀ᵐ ω ∂sampleKernel i h, X i h j ω ∈ Set.Icc (0 : ℝ) 1)
    (hmean : ∀ i h, invalid i h → ∀ j, ∫ ω, X i h j ω ∂sampleKernel i h ≤ (1 / 3 : ℝ))
    (hbad : ∀ i, MeasurableSet (majorityBad (X i) (invalid i)))
    (delta : ℝ) (hd : 0 < delta)
    (hsize : 18 * log ((M : ℝ) / delta) ≤ (N : ℝ)) :
    μ.real (⋃ i, sample i ⁻¹' majorityBad (X i) (invalid i)) ≤ delta := by
  have hb : ∀ i, ∀ᵐ h ∂historyLaw i,
      (sampleKernel i h).real (Prod.mk h ⁻¹' majorityBad (X i) (invalid i)) ≤
        exp (-(N : ℝ) / 18) := by
    intro i
    exact Filter.Eventually.of_forall (invalid_majority_slice (sampleKernel i) hN
      (X i) (invalid i) (hind i) (hXmeas i) (hXbound i) (hmean i))
  have h := coupled_kernel_selection_budget historyLaw sampleKernel sample hsample hlaw _ hbad
    (fun _ => exp (-(N : ℝ) / 18)) (fun _ => le_of_lt (exp_pos _)) hb
  have hsum : (∑ _ : Fin M, exp (-(N : ℝ) / 18)) =
      (M : ℝ) * exp (-(N : ℝ) / 18) := by simp
  rw [hsum] at h
  exact h.trans (majority_budget_calibration hM delta hd hsize)

end CoupledRun
end VerificationTheory


==> anc/formalization/VerificationTheory/LegacyFused.lean <==
/-
  Machine-checked proof kernels for the transfer-robust fused-game quotient.

  The development is deliberately local. It proves the guard-transfer and
  factorization results, a branch-swap counterexample, and exact Boolean QBF
  fixtures. It does not formalize PH or claim a complexity separation.
-/

universe u v

namespace StagedAscentFused

variable {A : Type u}

/-- Accepted game points fuse exposure and core acceptance. -/
def fused (exposure core : A -> Prop) : A -> Prop :=
  fun a => exposure a /\ core a

def restrictExposure
    (exposure core guard : A -> Prop) : A -> Prop :=
  fused (fun a => exposure a /\ guard a) core

def guardCore
    (exposure core guard : A -> Prop) : A -> Prop :=
  fused exposure (fun a => guard a /\ core a)

/-- Moving a guard across the exposure/core boundary preserves every game point. -/
theorem fused_guard_transfer
    (exposure core guard : A -> Prop) :
    restrictExposure exposure core guard =
      guardCore exposure core guard := by
  funext a
  apply propext
  simp only [restrictExposure, guardCore, fused]
  constructor
  · rintro ⟨⟨hExposure, hGuard⟩, hCore⟩
    exact ⟨hExposure, hGuard, hCore⟩
  · rintro ⟨hExposure, hGuard, hCore⟩
    exact ⟨⟨hExposure, hGuard⟩, hCore⟩

/-
  Conjunction is the canonical pointwise observation invariant under arbitrary
  guard placement. This is the finite local factorization theorem used by the
  fused-game quotient.
-/
theorem local_transfer_factorization
    {D : Type v}
    (h : Bool -> Bool -> D)
    (hinv : forall e c p, h (e && p) c = h e (c && p)) :
    Exists fun g : Bool -> D =>
      (forall e c, h e c = g (e && c)) /\
      (forall other : Bool -> D,
        (forall e c, h e c = other (e && c)) -> other = g) := by
  let g : Bool -> D :=
    fun b => if b then h true true else h false false
  have h01 : h false true = h false false := by
    simpa using hinv false true false
  have h10 : h true false = h false false := by
    symm
    simpa using hinv true false false
  refine ⟨g, ?_, ?_⟩
  · intro e c
    cases e <;> cases c <;> simp [g, h01, h10]
  · intro other hother
    funext b
    cases b
    · simpa [g] using (hother false false).symm
    · simpa [g] using (hother true true).symm

section StageSemantics

structure Stage
    (X Sigma Z Transcript Move : Type u) where
  depth : Nat
  bound : Nat
  nullSupport : Sigma
  exposure : X -> Sigma -> Transcript -> Prop
  core : X -> Z -> Transcript -> Move -> Prop

variable
  {X Sigma Z Transcript Move : Type u}

def Stage.fusedGame
    (S : Stage X Sigma Z Transcript Move)
    (x : X) (sigma : Sigma) (z : Z) (t : Transcript) (y : Move) : Prop :=
  S.exposure x sigma t /\ S.core x z t y

def restrictStageExposure
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop) :
    Stage X Sigma Z Transcript Move :=
  { S with
    exposure := fun x sigma t => S.exposure x sigma t /\ guard x t }

def guardStageCore
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop) :
    Stage X Sigma Z Transcript Move :=
  { S with
    core := fun x z t y => guard x t /\ S.core x z t y }

/-- The full accepted game matrix is invariant under stage-level guard transfer. -/
theorem stage_fused_guard_transfer
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop) :
    forall x sigma z t y,
      (restrictStageExposure S guard).fusedGame x sigma z t y <->
      (guardStageCore S guard).fusedGame x sigma z t y := by
  intro x sigma z t y
  constructor
  · rintro ⟨⟨hExposure, hGuard⟩, hCore⟩
    exact ⟨hExposure, hGuard, hCore⟩
  · rintro ⟨hExposure, hGuard, hCore⟩
    exact ⟨⟨hExposure, hGuard⟩, hCore⟩

/-
  `quantify` abstracts the declared bounded move prefix. Exposure is outside
  that prefix, matching the submitted native/frontier semantics.
-/
def nativeAccepted
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) (z : Z) (t : Transcript) : Prop :=
  S.exposure x S.nullSupport t /\
    quantify (fun y => S.core x z t y)

def frontierAccepted
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) (z : Z) (t : Transcript) : Prop :=
  Exists fun sigma =>
    S.exposure x sigma t /\ quantify (fun y => S.core x z t y)

def nativeLanguage
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) : Prop :=
  Exists fun z => Exists fun t => nativeAccepted S quantify x z t

def frontierLanguage
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) : Prop :=
  Exists fun z => Exists fun t => frontierAccepted S quantify x z t

/--
A lawful bounded move prefix distributes over a proposition constant in the
move variable. Ordinary nonempty existential/universal alternating prefixes
satisfy this law by induction over their blocks.
-/
def ConstantConjunctionLaw
    (quantify : (Move -> Prop) -> Prop) : Prop :=
  forall (constant : Prop) (predicate : Move -> Prop),
    quantify (fun y => constant /\ predicate y) <->
      constant /\ quantify predicate

/-- A concrete nonempty existential move block satisfies the required law. -/
theorem existsBool_constant_conjunction :
    ConstantConjunctionLaw
      (fun predicate : Bool -> Prop => Exists predicate) := by
  intro constant predicate
  constructor
  · rintro ⟨move, hConstant, hPredicate⟩
    exact ⟨hConstant, move, hPredicate⟩
  · rintro ⟨hConstant, move, hPredicate⟩
    exact ⟨move, hConstant, hPredicate⟩

def existsForallBool
    (predicate : Bool × Bool -> Prop) : Prop :=
  Exists fun proposal => forall challenge, predicate (proposal, challenge)

/-- The concrete depth-two proposal/challenge prefix also satisfies the law. -/
theorem existsForallBool_constant_conjunction :
    ConstantConjunctionLaw existsForallBool := by
  intro constant predicate
  constructor
  · rintro ⟨proposal, hMoves⟩
    have hConstant := (hMoves false).1
    refine ⟨hConstant, proposal, ?_⟩
    intro challenge
    exact (hMoves challenge).2
  · rintro ⟨hConstant, proposal, hMoves⟩
    refine ⟨proposal, ?_⟩
    intro challenge
    exact ⟨hConstant, hMoves challenge⟩

theorem native_recovery_under_guard_transfer
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop)
    (quantify : (Move -> Prop) -> Prop)
    (hQuantify : ConstantConjunctionLaw quantify) :
    nativeLanguage (restrictStageExposure S guard) quantify =
      nativeLanguage (guardStageCore S guard) quantify := by
  funext x
  apply propext
  simp only [nativeLanguage, nativeAccepted, restrictStageExposure,
    guardStageCore]
  constructor
  · rintro ⟨z, t, ⟨hExposure, hGuard⟩, hCore⟩
    refine ⟨z, t, hExposure, ?_⟩
    exact
      (hQuantify (guard x t) (fun y => S.core x z t y)).mpr
        ⟨hGuard, hCore⟩
  · rintro ⟨z, t, hExposure, hGuardedCore⟩
    have hSplit :=
      (hQuantify (guard x t) (fun y => S.core x z t y)).mp
        hGuardedCore
    exact ⟨z, t, ⟨hExposure, hSplit.1⟩, hSplit.2⟩

theorem frontier_recovery_under_guard_transfer
    (S : Stage X Sigma Z Transcript Move)
    (guard : X -> Transcript -> Prop)
    (quantify : (Move -> Prop) -> Prop)
    (hQuantify : ConstantConjunctionLaw quantify) :
    frontierLanguage (restrictStageExposure S guard) quantify =
      frontierLanguage (guardStageCore S guard) quantify := by
  funext x
  apply propext
  simp only [frontierLanguage, frontierAccepted, restrictStageExposure,
    guardStageCore]
  constructor
  · rintro ⟨z, t, sigma, ⟨hExposure, hGuard⟩, hCore⟩
    refine ⟨z, t, sigma, hExposure, ?_⟩
    exact
      (hQuantify (guard x t) (fun y => S.core x z t y)).mpr
        ⟨hGuard, hCore⟩
  · rintro ⟨z, t, sigma, hExposure, hGuardedCore⟩
    have hSplit :=
      (hQuantify (guard x t) (fun y => S.core x z t y)).mp
        hGuardedCore
    exact ⟨z, t, sigma, ⟨hExposure, hSplit.1⟩, hSplit.2⟩

/-- Transcripts conservatively exposable under some declared support state. -/
def conservativeExposure
    (S : Stage X Sigma Z Transcript Move)
    (x : X) (t : Transcript) : Prop :=
  Exists fun sigma => S.exposure x sigma t

/-- The transcript-indexed language accepted by a stage's exact core. -/
def coreAccepted
    (S : Stage X Sigma Z Transcript Move)
    (quantify : (Move -> Prop) -> Prop)
    (x : X) (t : Transcript) : Prop :=
  Exists fun z => quantify (fun y => S.core x z t y)

/-- Transcript-indexed semantic authority preorder used by the diagnostic. -/
def coreAuthorityLe
    (T : Stage X Sigma Z Transcript Move)
    (quantifyT : (Move -> Prop) -> Prop)
    (S : Stage X Sigma Z Transcript Move)
    (quantifyS : (Move -> Prop) -> Prop) : Prop :=
  forall x t,
    coreAccepted T quantifyT x t ->
    coreAccepted S quantifyS x t

def languageSubset (left right : X -> Prop) : Prop :=
  forall x, left x -> right x

/--
The corrected semantic diagnostic: frontier escape forces either authority
non-inclusion or a native transcript outside the source exposure closure.
Depth is intentionally not a third semantic disjunct.
-/
theorem frontier_escape_diagnostic
    (S T : Stage X Sigma Z Transcript Move)
    (quantifyS quantifyT : (Move -> Prop) -> Prop)
    (hEscape :
      Not (languageSubset
        (nativeLanguage T quantifyT)
        (frontierLanguage S quantifyS))) :
    Not (coreAuthorityLe T quantifyT S quantifyS) \/
    Exists fun x => Exists fun t =>
      T.exposure x T.nullSupport t /\
      coreAccepted T quantifyT x t /\
      Not (conservativeExposure S x t) := by
  by_cases hAuthority : coreAuthorityLe T quantifyT S quantifyS
  · by_cases hWitness :
      Exists fun x => Exists fun t =>
        T.exposure x T.nullSupport t /\
        coreAccepted T quantifyT x t /\
        Not (conservativeExposure S x t)
    · exact Or.inr hWitness
    · exfalso
      apply hEscape
      intro x hNative
      rcases hNative with ⟨zT, t, hExposureT, hCoreT⟩
      have hAcceptedT : coreAccepted T quantifyT x t := ⟨zT, hCoreT⟩
      have hExposureS : conservativeExposure S x t := by
        by_cases hCandidate : conservativeExposure S x t
        · exact hCandidate
        · exact False.elim
            (hWitness ⟨x, t, hExposureT, hAcceptedT, hCandidate⟩)
      rcases hExposureS with ⟨sigma, hExposureS⟩
      have hAcceptedS : coreAccepted S quantifyS x t :=
        hAuthority x t hAcceptedT
      rcases hAcceptedS with ⟨zS, hCoreS⟩
      exact ⟨zS, t, sigma, hExposureS, hCoreS⟩
  · exact Or.inl hAuthority

end StageSemantics

section ExactStageTransition

def existsBoolPrefix (predicate : Bool -> Prop) : Prop :=
  Exists predicate

def exactTransitionCore
    (x z t move : Bool) : Prop :=
  z = true /\ move = false /\
    ((t = false /\ x = false) \/ t = true)

def exactSourceStage : Stage Bool Bool Bool Bool Bool where
  depth := 1
  bound := 1
  nullSupport := false
  exposure := fun _x sigma t => sigma = false /\ t = false
  core := exactTransitionCore

def exactTargetStage : Stage Bool Bool Bool Bool Bool where
  depth := 1
  bound := 1
  nullSupport := false
  exposure := fun _x sigma _t => sigma = false
  core := exactTransitionCore

theorem exact_source_native (x : Bool) :
    nativeLanguage exactSourceStage existsBoolPrefix x <->
      x = false := by
  cases x <;>
    simp [nativeLanguage, nativeAccepted, existsBoolPrefix,
      exactSourceStage, exactTransitionCore]

theorem exact_source_frontier (x : Bool) :
    frontierLanguage exactSourceStage existsBoolPrefix x <->
      x = false := by
  cases x <;>
    simp [frontierLanguage, frontierAccepted, existsBoolPrefix,
      exactSourceStage, exactTransitionCore]

theorem exact_target_native (x : Bool) :
    nativeLanguage exactTargetStage existsBoolPrefix x := by
  cases x
  · exact ⟨true, false, by
      simp [nativeAccepted, existsBoolPrefix, exactTargetStage,
        exactTransitionCore]⟩
  · exact ⟨true, true, by
      simp [nativeAccepted, existsBoolPrefix, exactTargetStage,
        exactTransitionCore]⟩

theorem exact_target_frontier (x : Bool) :
    frontierLanguage exactTargetStage existsBoolPrefix x := by
  cases x
  · exact ⟨true, false, false, by
      simp [existsBoolPrefix, exactTargetStage,
        exactTransitionCore]⟩
  · exact ⟨true, true, false, by
      simp [existsBoolPrefix, exactTargetStage,
        exactTransitionCore]⟩

theorem exact_transition_authority_preserved :
    coreAuthorityLe
      exactTargetStage existsBoolPrefix
      exactSourceStage existsBoolPrefix := by
  intro x t hAccepted
  exact hAccepted

theorem exact_transition_authority_reverse :
    coreAuthorityLe
      exactSourceStage existsBoolPrefix
      exactTargetStage existsBoolPrefix := by
  intro x t hAccepted
  exact hAccepted

theorem exact_transition_authority_equal :
    coreAuthorityLe
      exactTargetStage existsBoolPrefix
      exactSourceStage existsBoolPrefix /\
    coreAuthorityLe
      exactSourceStage existsBoolPrefix
      exactTargetStage existsBoolPrefix :=
  ⟨exact_transition_authority_preserved,
    exact_transition_authority_reverse⟩

theorem exact_transition_support_witness :
    Exists fun x => Exists fun t =>
      exactTargetStage.exposure x exactTargetStage.nullSupport t /\
      coreAccepted exactTargetStage existsBoolPrefix x t /\
      Not (conservativeExposure exactSourceStage x t) := by
  exact ⟨true, true, by
    simp [exactTargetStage, exactSourceStage, exactTransitionCore,
      coreAccepted, existsBoolPrefix, conservativeExposure]⟩

theorem exact_transition_frontier_escape :
    Not (languageSubset
      (nativeLanguage exactTargetStage existsBoolPrefix)
      (frontierLanguage exactSourceStage existsBoolPrefix)) := by
  intro hSubset
  have hFrontier :=
    hSubset true (exact_target_native true)
  have hFalse := (exact_source_frontier true).mp hFrontier
  contradiction

/--
Complete exact transition audit: source native/frontier language is `{false}`,
target native/frontier language is all `Bool`, authority is unchanged, and the
escape is witnessed by transcript `true` outside source exposure.
-/
theorem exact_transition_diagnosis :
    coreAuthorityLe
      exactTargetStage existsBoolPrefix
      exactSourceStage existsBoolPrefix /\
    coreAuthorityLe
      exactSourceStage existsBoolPrefix
      exactTargetStage existsBoolPrefix /\
    Not (languageSubset
      (nativeLanguage exactTargetStage existsBoolPrefix)
      (frontierLanguage exactSourceStage existsBoolPrefix)) /\
    Exists fun x => Exists fun t =>
      exactTargetStage.exposure x exactTargetStage.nullSupport t /\
      coreAccepted exactTargetStage existsBoolPrefix x t /\
      Not (conservativeExposure exactSourceStage x t) := by
  exact ⟨exact_transition_authority_preserved,
    exact_transition_authority_reverse,
    exact_transition_frontier_escape,
    exact_transition_support_witness⟩

end ExactStageTransition

section BranchSwap

def sourceExposure (t : Bool) : Prop := t = false
def sourceCore (t : Bool) : Prop := t = false

def openExposure (_t : Bool) : Prop := True
def openCore (_t : Bool) : Prop := True
def transcriptGuard (t : Bool) : Prop := t = false

def exposureRestricted (t : Bool) : Prop := t = false
def unrestrictedCore (_t : Bool) : Prop := True

def unrestrictedExposure (_t : Bool) : Prop := True
def coreGuarded (t : Bool) : Prop := t = false

def expands (source target : Bool -> Prop) : Prop :=
  Exists fun t => target t /\ Not (source t)

/-- Raw core attribution fires when the guard is placed in exposure. -/
theorem branch_swap_core :
    expands sourceCore unrestrictedCore := by
  exact ⟨true, by simp [sourceCore, unrestrictedCore]⟩

/-- Raw support attribution fires when the same guard is placed in the core. -/
theorem branch_swap_support :
    expands sourceExposure unrestrictedExposure := by
  exact ⟨true, by simp [sourceExposure, unrestrictedExposure]⟩

/-- The opposite support branch is absent when the guard is in exposure. -/
theorem branch_swap_no_support :
    Not (expands sourceExposure exposureRestricted) := by
  simp [expands, sourceExposure, exposureRestricted]

/-- The opposite core branch is absent when the guard is in the core. -/
theorem branch_swap_no_core :
    Not (expands sourceCore coreGuarded) := by
  simp [expands, sourceCore, coreGuarded]

/-- Both targets arise from one open base and one transcript guard. -/
theorem branch_swap_same_base_exposure :
    exposureRestricted =
      fun t => openExposure t /\ transcriptGuard t := by
  funext t
  apply propext
  simp [exposureRestricted, openExposure, transcriptGuard]

theorem branch_swap_same_base_core :
    coreGuarded =
      fun t => transcriptGuard t /\ openCore t := by
  funext t
  apply propext
  simp [coreGuarded, transcriptGuard, openCore]

/-- The accepted transcript semantics is nevertheless identical. -/
theorem branch_swap_fused_equal :
    fused exposureRestricted unrestrictedCore =
      fused unrestrictedExposure coreGuarded := by
  funext t
  apply propext
  cases t <;>
    simp [fused, exposureRestricted, unrestrictedCore,
      unrestrictedExposure, coreGuarded]

end BranchSwap

section ExactQBF

/-- Positive depth-two fixture: `(a and u) or (a and not u)`. -/
def positiveFormula (a u : Bool) : Bool :=
  (a && u) || (a && !u)

/-- Negative fixture: `(a and u) or (not a and not u)`. -/
def negativeFormula (a u : Bool) : Bool :=
  (a && u) || (!a && !u)

def exhaustiveAccept (matrix : Bool -> Bool -> Bool) (a : Bool) : Prop :=
  forall u, matrix a u = true

theorem positive_exhaustive_accept :
    exhaustiveAccept positiveFormula true := by
  intro u
  cases u <;> rfl

theorem negative_has_no_exhaustive_witness :
    forall a, Not (exhaustiveAccept negativeFormula a) := by
  intro a h
  cases a
  · have defeated := h true
    contradiction
  · have defeated := h false
    contradiction

inductive Literal where
  | pos (index : Nat)
  | neg (index : Nat)
  deriving DecidableEq

namespace Literal

def satisfied (valuation : Nat -> Bool) : Literal -> Prop
  | pos index => valuation index = true
  | neg index => valuation index = false

end Literal

abbrev Clause := Literal -> Prop

def clauseSatisfied (valuation : Nat -> Bool) (clause : Clause) : Prop :=
  Exists fun literal => clause literal /\ literal.satisfied valuation

def unitClause (literal : Literal) : Clause :=
  fun candidate => candidate = literal

def emptyClause : Clause :=
  fun _literal => False

/--
The resolvent removes the positive pivot from the left parent and the negative
pivot from the right parent. Parent membership of those pivots is checked by
the derivation rule below.
-/
def resolveClause (left right : Clause) (pivot : Nat) : Clause :=
  fun literal =>
    (left literal /\ literal ≠ Literal.pos pivot) \/
    (right literal /\ literal ≠ Literal.neg pivot)

theorem unit_clause_satisfied_iff
    (valuation : Nat -> Bool) (literal : Literal) :
    clauseSatisfied valuation (unitClause literal) <->
      literal.satisfied valuation := by
  constructor
  · rintro ⟨candidate, hCandidate, hSatisfied⟩
    cases hCandidate
    exact hSatisfied
  · intro hSatisfied
    exact ⟨literal, rfl, hSatisfied⟩

/-- A single propositional resolution step preserves clause satisfaction. -/
theorem resolution_step_sound
    (valuation : Nat -> Bool)
    (left right : Clause)
    (pivot : Nat)
    (hLeft : clauseSatisfied valuation left)
    (hRight : clauseSatisfied valuation right) :
    clauseSatisfied valuation (resolveClause left right pivot) := by
  cases hPivot : valuation pivot
  · rcases hLeft with ⟨literal, hMember, hSatisfied⟩
    refine ⟨literal, Or.inl ⟨hMember, ?_⟩, hSatisfied⟩
    intro hLiteral
    cases hLiteral
    simp [Literal.satisfied, hPivot] at hSatisfied
  · rcases hRight with ⟨literal, hMember, hSatisfied⟩
    refine ⟨literal, Or.inr ⟨hMember, ?_⟩, hSatisfied⟩
    intro hLiteral
    cases hLiteral
    simp [Literal.satisfied, hPivot] at hSatisfied

/-- A checked resolution derivation from a declared set of initial clauses. -/
inductive Derived (initial : Clause -> Prop) : Clause -> Prop where
  | initialClause {clause : Clause} :
      initial clause ->
      Derived initial clause
  | resolve {left right : Clause} (pivot : Nat) :
      Derived initial left ->
      Derived initial right ->
      left (Literal.pos pivot) ->
      right (Literal.neg pivot) ->
      Derived initial (resolveClause left right pivot)

/-- Every clause in a checked derivation is satisfied by any initial model. -/
theorem derived_sound
    {initial : Clause -> Prop}
    {valuation : Nat -> Bool}
    {clause : Clause}
    (hInitial :
      forall candidate, initial candidate ->
        clauseSatisfied valuation candidate)
    (proof : Derived initial clause) :
    clauseSatisfied valuation clause := by
  induction proof with
  | initialClause hAxiom =>
      exact hInitial _ hAxiom
  | resolve pivot _ _ _ _ hLeft hRight =>
      exact resolution_step_sound valuation _ _ pivot hLeft hRight

theorem empty_clause_unsatisfied
    (valuation : Nat -> Bool) :
    Not (clauseSatisfied valuation emptyClause) := by
  rintro ⟨literal, hMember, _hSatisfied⟩
  exact hMember

/-- Deriving the empty clause proves that the initial CNF has no model. -/
theorem resolution_refutation_unsat
    {initial : Clause -> Prop}
    {valuation : Nat -> Bool}
    (proof : Derived initial emptyClause) :
    Not (forall clause, initial clause ->
      clauseSatisfied valuation clause) := by
  intro hInitial
  exact empty_clause_unsatisfied valuation (derived_sound hInitial proof)

/--
If the declared initial CNF exactly encodes failure of a challenge-indexed
matrix, an empty-clause derivation certifies universal acceptance.
-/
theorem resolution_qbf_sound
    {Challenge : Type u}
    (matrix : Challenge -> Prop)
    (initial : Clause -> Prop)
    (valuation : Challenge -> Nat -> Bool)
    (encoding :
      forall challenge, Not (matrix challenge) ->
        forall clause, initial clause ->
          clauseSatisfied (valuation challenge) clause)
    (proof : Derived initial emptyClause) :
    forall challenge, matrix challenge := by
  intro challenge
  by_cases hMatrix : matrix challenge
  · exact hMatrix
  · exact False.elim <|
      (resolution_refutation_unsat
        (valuation := valuation challenge) proof)
        (encoding challenge hMatrix)

/-
For `a = true`, negating the positive fixture is the CNF with incompatible
unit clauses `u` and `not u`.
-/
def positiveNegationUnitsSatisfied (u : Bool) : Prop :=
  u = true /\ u = false

def fixtureValuation (u : Bool) (index : Nat) : Bool :=
  if index = 0 then u else false

def positiveInitial (clause : Clause) : Prop :=
  clause = unitClause (Literal.pos 0) \/
  clause = unitClause (Literal.neg 0)

theorem positive_initial_satisfied_iff (u : Bool) :
    (forall clause, positiveInitial clause ->
      clauseSatisfied (fixtureValuation u) clause) <->
    positiveNegationUnitsSatisfied u := by
  constructor
  · intro hInitial
    constructor
    · have hPositive :=
        hInitial (unitClause (Literal.pos 0)) (Or.inl rfl)
      have hSatisfied :=
        (unit_clause_satisfied_iff
          (fixtureValuation u) (Literal.pos 0)).mp hPositive
      simpa [Literal.satisfied, fixtureValuation] using hSatisfied
    · have hNegative :=
        hInitial (unitClause (Literal.neg 0)) (Or.inr rfl)
      have hSatisfied :=
        (unit_clause_satisfied_iff
          (fixtureValuation u) (Literal.neg 0)).mp hNegative
      simpa [Literal.satisfied, fixtureValuation] using hSatisfied
  · rintro ⟨hPositive, hNegative⟩ clause (hClause | hClause)
    · cases hClause
      apply
        (unit_clause_satisfied_iff
          (fixtureValuation u) (Literal.pos 0)).mpr
      simpa [Literal.satisfied, fixtureValuation] using hPositive
    · cases hClause
      apply
        (unit_clause_satisfied_iff
          (fixtureValuation u) (Literal.neg 0)).mpr
      simpa [Literal.satisfied, fixtureValuation] using hNegative

theorem positive_initial_exactly_encodes_negation (u : Bool) :
    (forall clause, positiveInitial clause ->
      clauseSatisfied (fixtureValuation u) clause) <->
    Not (positiveFormula true u = true) := by
  rw [positive_initial_satisfied_iff]
  cases u <;> simp [positiveNegationUnitsSatisfied, positiveFormula]

theorem opposite_unit_resolvent_empty :
    resolveClause
      (unitClause (Literal.pos 0))
      (unitClause (Literal.neg 0))
      0 =
    emptyClause := by
  funext literal
  apply propext
  simp [resolveClause, unitClause, emptyClause]

/-- The fixture certificate is an actual checked derivation of the empty clause. -/
theorem positive_initial_refutation :
    Derived positiveInitial emptyClause := by
  rw [← opposite_unit_resolvent_empty]
  exact
    Derived.resolve 0
      (Derived.initialClause (Or.inl rfl))
      (Derived.initialClause (Or.inr rfl))
      rfl
      rfl

/--
The universal part of the positive depth-two QBF is certified by the checked
resolution derivation and the proved exact CNF encoding.
-/
theorem positive_resolution_certifies_qbf :
    forall u, positiveFormula true u = true := by
  exact
    resolution_qbf_sound
      (matrix := fun u => positiveFormula true u = true)
      (initial := positiveInitial)
      (valuation := fixtureValuation)
      (encoding := fun u h =>
        (positive_initial_exactly_encodes_negation u).mpr h)
      positive_initial_refutation

end ExactQBF

section CertificateDepthSubstitution

variable
  {Instance Proposal Challenge Certificate : Type u}

/-- A depth-two proposal/challenge task relation. -/
def exhaustiveTask
    (matrix : Instance -> Proposal -> Challenge -> Prop)
    (input : Instance) : Prop :=
  Exists fun proposal => forall challenge, matrix input proposal challenge

/-- A depth-one proposal/certificate task relation for a declared exact core. -/
def certificateTask
    (verify : Instance -> Proposal -> Certificate -> Prop)
    (input : Instance) : Prop :=
  Exists fun proposal => Exists fun certificate =>
    verify input proposal certificate

/--
Universal challenge can be compiled into a depth-one certificate stage exactly
when the declared verifier is sound and complete for the challenge matrix.
The polynomial-size/time conditions needed for the complexity corollary are
external resource hypotheses; this theorem checks the semantic kernel.
-/
theorem certificate_depth_substitution
    (matrix : Instance -> Proposal -> Challenge -> Prop)
    (verify : Instance -> Proposal -> Certificate -> Prop)
    (sound :
      forall input proposal certificate,
        verify input proposal certificate ->
        forall challenge, matrix input proposal challenge)
    (complete :
      forall input proposal,
        (forall challenge, matrix input proposal challenge) ->
        Exists fun certificate => verify input proposal certificate) :
    exhaustiveTask matrix = certificateTask verify := by
  funext input
  apply propext
  constructor
  · rintro ⟨proposal, hChallenges⟩
    rcases complete input proposal hChallenges with
      ⟨certificate, hVerify⟩
    exact ⟨proposal, certificate, hVerify⟩
  · rintro ⟨proposal, certificate, hVerify⟩
    exact ⟨proposal, sound input proposal certificate hVerify⟩

/--
Soundness alone gives only containment: an exact proof checker cannot accept a
false universal-challenge instance, but it may reject true instances for which
the allowed proof system has no declared certificate.
-/
theorem sound_certificate_containment
    (matrix : Instance -> Proposal -> Challenge -> Prop)
    (verify : Instance -> Proposal -> Certificate -> Prop)
    (sound :
      forall input proposal certificate,
        verify input proposal certificate ->
        forall challenge, matrix input proposal challenge) :
    forall input,
      certificateTask verify input ->
      exhaustiveTask matrix input := by
  intro input
  rintro ⟨proposal, certificate, hVerify⟩
  exact ⟨proposal, sound input proposal certificate hVerify⟩

end CertificateDepthSubstitution

end StagedAscentFused


==> anc/formalization/VerificationTheory/QuantifiedStages.lean <==
import Std

/- Concrete nonempty bounded binary quantifiers. No quantifier-distribution
   law is assumed: it is proved from the full blocks semantics. -/
namespace VerificationTheory
abbrev Word := List Bool
abbrev Prefix := List (Bool × Nat) -- true = existential, false = universal

def quantify (matrix : List Word → Prop) : Prefix → List Word → Prop
  | [], reverseMoves => matrix reverseMoves.reverse
  | (true, n) :: rest, reverseMoves =>
      ∃ word : Word, word.length ≤ n ∧ quantify matrix rest (word :: reverseMoves)
  | (false, n) :: rest, reverseMoves =>
      ∀ word : Word, word.length ≤ n → quantify matrix rest (word :: reverseMoves)

theorem quantify_constant_conjunction (blocks : Prefix) (matrix : List Word → Prop)
    (constant : Prop) (moves : List Word) :
    quantify (fun ys => constant ∧ matrix ys) blocks moves ↔
      constant ∧ quantify matrix blocks moves := by
  induction blocks generalizing moves with
  | nil => rfl
  | cons block rest ih =>
      obtain ⟨kind, n⟩ := block
      cases kind
      · change (∀ word : Word, word.length ≤ n →
          quantify (fun ys => constant ∧ matrix ys) rest (word :: moves)) ↔ _
        constructor
        · intro h
          have hc := (ih (List.replicate n false :: moves)).mp
            (h (List.replicate n false) (by simp))
          refine ⟨hc.1, ?_⟩
          intro word hw
          exact ((ih (word :: moves)).mp (h word hw)).2
        · rintro ⟨hc, h⟩ word hw
          exact (ih (word :: moves)).mpr ⟨hc, h word hw⟩
      · change (∃ word : Word, word.length ≤ n ∧
          quantify (fun ys => constant ∧ matrix ys) rest (word :: moves)) ↔ _
        constructor
        · rintro ⟨word, hw, hp⟩
          have h := (ih (word :: moves)).mp hp
          exact ⟨h.1, word, hw, h.2⟩
        · rintro ⟨hc, word, hw, hp⟩
          exact ⟨word, hw, (ih (word :: moves)).mpr ⟨hc, hp⟩⟩

structure Stage (X Support Output Transcript : Type) where
  blocks : X → Prefix
  defaultSupport : X → Support
  exposure : X → Support → Transcript → Prop
  matrix : X → Output → Transcript → List Word → Prop

variable {X Support Output Transcript : Type}

def Stage.accept (S : Stage X Support Output Transcript)
    (x : X) (z : Output) (t : Transcript) : Prop :=
  quantify (S.matrix x z t) (S.blocks x) []

def Stage.native (S : Stage X Support Output Transcript) (x : X) : Prop :=
  ∃ z t, S.exposure x (S.defaultSupport x) t ∧ S.accept x z t

def Stage.frontier (S : Stage X Support Output Transcript) (x : X) : Prop :=
  ∃ z t support, S.exposure x support t ∧ S.accept x z t

def Stage.sound (S : Stage X Support Output Transcript) (task : X → Output → Prop) : Prop :=
  ∀ x z t support, S.exposure x support t → S.accept x z t → task x z

theorem native_subset_frontier (S : Stage X Support Output Transcript) :
    ∀ x, S.native x → S.frontier x := by
  rintro x ⟨z, t, he, ha⟩
  exact ⟨z, t, S.defaultSupport x, he, ha⟩

theorem frontier_subset_task (S : Stage X Support Output Transcript)
    (task : X → Output → Prop) (hs : S.sound task) :
    ∀ x, S.frontier x → ∃ z, task x z := by
  rintro x ⟨z, t, support, he, ha⟩
  exact ⟨z, hs x z t support he ha⟩

def restrictExposure (S : Stage X Support Output Transcript)
    (guard : X → Transcript → Prop) : Stage X Support Output Transcript :=
  {S with exposure := fun x sigma t => S.exposure x sigma t ∧ guard x t}

def guardCore (S : Stage X Support Output Transcript)
    (guard : X → Transcript → Prop) : Stage X Support Output Transcript :=
  {S with matrix := fun x z t ys => guard x t ∧ S.matrix x z t ys}

theorem native_guard_transfer (S : Stage X Support Output Transcript)
    (guard : X → Transcript → Prop) :
    (restrictExposure S guard).native = (guardCore S guard).native := by
  funext x
  apply propext
  simp only [Stage.native, Stage.accept, restrictExposure, guardCore]
  constructor
  · rintro ⟨z, t, ⟨he, hg⟩, ha⟩
    exact ⟨z, t, he, (quantify_constant_conjunction _ _ _ _).mpr ⟨hg, ha⟩⟩
  · rintro ⟨z, t, he, ha⟩
    have h := (quantify_constant_conjunction _ _ _ _).mp ha
    exact ⟨z, t, ⟨he, h.1⟩, h.2⟩

theorem frontier_guard_transfer (S : Stage X Support Output Transcript)
    (guard : X → Transcript → Prop) :
    (restrictExposure S guard).frontier = (guardCore S guard).frontier := by
  funext x
  apply propext
  simp only [Stage.frontier, Stage.accept, restrictExposure, guardCore]
  constructor
  · rintro ⟨z, t, sigma, ⟨he, hg⟩, ha⟩
    exact ⟨z, t, sigma, he, (quantify_constant_conjunction _ _ _ _).mpr ⟨hg, ha⟩⟩
  · rintro ⟨z, t, sigma, he, ha⟩
    have h := (quantify_constant_conjunction _ _ _ _).mp ha
    exact ⟨z, t, sigma, ⟨he, h.1⟩, h.2⟩

#print axioms quantify_constant_conjunction
#print axioms native_guard_transfer
#print axioms frontier_guard_transfer
end VerificationTheory

namespace VerificationTheory
variable {X Support Output Transcript : Type}

def Stage.coreLanguage (S : Stage X Support Output Transcript) (x : X) (t : Transcript) : Prop :=
  ∃ z, S.accept x z t

def Stage.exposed (S : Stage X Support Output Transcript) (x : X) (t : Transcript) : Prop :=
  ∃ support, S.exposure x support t

/-- The full semantic escape diagnostic, independent of prefix depth. -/
theorem semantic_escape_witness (S T : Stage X Support Output Transcript)
    (x : X) (outside : ¬ S.frontier x) (z : Output) (t : Transcript)
    (_native : T.exposure x (T.defaultSupport x) t) (_accept : T.accept x z t) :
    ¬ S.exposed x t ∨ ¬ S.coreLanguage x t := by
  by_cases he : S.exposed x t
  · right
    rintro ⟨output, ha⟩
    obtain ⟨support, hs⟩ := he
    exact outside ⟨output, t, support, hs, ha⟩
  · exact Or.inl he

theorem semantic_containment (S T : Stage X Support Output Transcript)
    (hauthority : ∀ x t, T.coreLanguage x t → S.coreLanguage x t)
    (hexposure : ∀ x t, T.exposure x (T.defaultSupport x) t → S.exposed x t) :
    ∀ x, T.native x → S.frontier x := by
  rintro x ⟨z, t, he, ha⟩
  obtain ⟨output, ho⟩ := hauthority x t ⟨z, ha⟩
  obtain ⟨support, hs⟩ := hexposure x t he
  exact ⟨output, t, support, hs, ho⟩

/-- Explicit two-support encoding. Original support payloads are in transcripts. -/
def normalizeSupport (S : Stage X Support Output Transcript) :
    Stage X Bool Output (Transcript ⊕ (Support × Transcript)) where
  blocks := S.blocks
  defaultSupport := fun _ => false
  exposure := fun x support tagged =>
    match support, tagged with
    | false, .inl t => S.exposure x (S.defaultSupport x) t
    | true, .inr (sigma, t) => S.exposure x sigma t
    | _, _ => False
  matrix := fun x z tagged ys =>
    match tagged with
    | .inl t => S.matrix x z t ys
    | .inr (_, t) => S.matrix x z t ys

theorem normalized_native (S : Stage X Support Output Transcript) :
    (normalizeSupport S).native = S.native := by
  funext x
  apply propext
  constructor
  · rintro ⟨z, tagged, he, ha⟩
    cases tagged with
    | inl t => exact ⟨z, t, he, ha⟩
    | inr pair => exact False.elim he
  · rintro ⟨z, t, he, ha⟩
    exact ⟨z, Sum.inl t, he, ha⟩

theorem normalized_frontier (S : Stage X Support Output Transcript) :
    (normalizeSupport S).frontier = S.frontier := by
  funext x
  apply propext
  constructor
  · rintro ⟨z, tagged, support, he, ha⟩
    cases support <;> cases tagged with
    | inl t =>
        first | exact ⟨z, t, S.defaultSupport x, he, ha⟩ | exact False.elim he
    | inr pair =>
        first | exact ⟨z, pair.2, pair.1, he, ha⟩ | exact False.elim he
  · rintro ⟨z, t, support, he, ha⟩
    exact ⟨z, Sum.inr (support, t), true, he, ha⟩

#print axioms semantic_escape_witness
#print axioms semantic_containment
#print axioms normalized_native
#print axioms normalized_frontier
end VerificationTheory


==> anc/formalization/VerificationTheory/RandomizedStages.lean <==
import VerificationTheory.QuantifiedStages
import Mathlib.Data.Fintype.Pi
import Mathlib.Data.Fintype.BigOperators
import Mathlib.Data.Rat.Defs
import Mathlib.Tactic.NormNum

namespace VerificationTheory

/-- Exact uniform probability over a finite hidden binary coin tape. -/
def coinProbability {n : Nat} (core : (Fin n → Bool) → Bool) : ℚ :=
  ((Finset.univ.filter (fun r => core r = true)).card : ℚ) /
    (Fintype.card (Fin n → Bool) : ℚ)

theorem coinProbability_guard {n : Nat} (core : (Fin n → Bool) → Bool) (guard : Bool) :
    coinProbability (fun r => guard && core r) =
      if guard then coinProbability core else 0 := by
  cases guard <;> simp [coinProbability]

theorem guarded_threshold {n : Nat} (core : (Fin n → Bool) → Bool) (guard : Bool) :
    (1 / 2 : ℚ) ≤ coinProbability (fun r => guard && core r) ↔
      guard = true ∧ (1 / 2 : ℚ) ≤ coinProbability core := by
  rw [coinProbability_guard]
  cases guard <;> simp

structure RandomizedStage (X Support Output Transcript : Type) where
  blocks : X → Prefix
  defaultSupport : X → Support
  exposure : X → Support → Transcript → Prop
  coins : X → Nat
  core : (x : X) → Output → Transcript → List Word → (Fin (coins x) → Bool) → Bool

variable {X Support Output Transcript : Type}

def RandomizedStage.toStage (S : RandomizedStage X Support Output Transcript) :
    Stage X Support Output Transcript where
  blocks := S.blocks
  defaultSupport := S.defaultSupport
  exposure := S.exposure
  matrix := fun x z t ys => (1 / 2 : ℚ) ≤ coinProbability (S.core x z t ys)

def RandomizedStage.guardCore (S : RandomizedStage X Support Output Transcript)
    (guard : X → Transcript → Bool) : RandomizedStage X Support Output Transcript :=
  {S with core := fun x z t ys r => guard x t && S.core x z t ys r}

def RandomizedStage.restrictExposure (S : RandomizedStage X Support Output Transcript)
    (guard : X → Transcript → Bool) : RandomizedStage X Support Output Transcript :=
  {S with exposure := fun x s t => S.exposure x s t ∧ guard x t = true}

theorem randomized_guardCore_semantics (S : RandomizedStage X Support Output Transcript)
    (guard : X → Transcript → Bool) :
    (S.guardCore guard).toStage = guardCore S.toStage (fun x t => guard x t = true) := by
  have hm : (fun x z t ys =>
      (1 / 2 : ℚ) ≤ coinProbability (fun r => guard x t && S.core x z t ys r)) =
      (fun x z t ys => guard x t = true ∧
        (1 / 2 : ℚ) ≤ coinProbability (S.core x z t ys)) := by
    funext x z t ys
    exact propext (guarded_threshold _ _)
  cases S
  simp only [RandomizedStage.toStage, RandomizedStage.guardCore, guardCore] at *
  rw [hm]

theorem randomized_native_guard_transfer (S : RandomizedStage X Support Output Transcript)
    (guard : X → Transcript → Bool) :
    (S.restrictExposure guard).toStage.native = (S.guardCore guard).toStage.native := by
  rw [randomized_guardCore_semantics]
  exact native_guard_transfer S.toStage (fun x t => guard x t = true)

theorem randomized_frontier_guard_transfer (S : RandomizedStage X Support Output Transcript)
    (guard : X → Transcript → Bool) :
    (S.restrictExposure guard).toStage.frontier = (S.guardCore guard).toStage.frontier := by
  rw [randomized_guardCore_semantics]
  exact frontier_guard_transfer S.toStage (fun x t => guard x t = true)

def RandomizedStage.pointwiseGap (S : RandomizedStage X Support Output Transcript) : Prop :=
  ∀ x z t ys, coinProbability (S.core x z t ys) ≤ (1 / 3 : ℚ) ∨
    (2 / 3 : ℚ) ≤ coinProbability (S.core x z t ys)

theorem randomized_guard_preserves_gap (S : RandomizedStage X Support Output Transcript)
    (guard : X → Transcript → Bool) (hgap : S.pointwiseGap) :
    (S.guardCore guard).pointwiseGap := by
  intro x z t ys
  change coinProbability (fun r => guard x t && S.core x z t ys r) ≤ (1 / 3 : ℚ) ∨
    (2 / 3 : ℚ) ≤ coinProbability (fun r => guard x t && S.core x z t ys r)
  rw [coinProbability_guard]
  cases guard x t <;> simp only [Bool.false_eq_true, ↓reduceIte]
  · left; norm_num
  · simpa using hgap x z t ys

/-- A false tuple can have accepting coins while its bounded-error decision
    remains false. This is a complete finite-coin, depth-one counterexample. -/
def falseCoinStage : RandomizedStage Unit Unit Unit Unit where
  blocks := fun _ => [(true, 0)]
  defaultSupport := fun _ => ()
  exposure := fun _ _ _ => True
  coins := fun _ => 2
  core := fun _ _ _ _ r => r 0 && r 1

theorem falseCoinStage_probability :
    coinProbability (fun r : Fin 2 → Bool => r 0 && r 1) = (1 / 4 : ℚ) := by
  have hf : (Finset.univ.filter (fun r : Fin 2 → Bool => (r 0 && r 1) = true)) =
      {fun _ => true} := by
    ext r
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_singleton,
      Bool.and_eq_true]
    constructor
    · rintro ⟨h0, h1⟩
      funext i
      have hi : i = 0 ∨ i = 1 := by omega
      rcases hi with rfl | rfl
      · exact h0
      · exact h1
    · intro h
      simp [h]
  unfold coinProbability
  rw [hf]
  norm_num [Fintype.card_fun]

theorem falseCoinStage_gap : falseCoinStage.pointwiseGap := by
  intro x z t ys
  left
  change coinProbability (fun r : Fin 2 → Bool => r 0 && r 1) ≤ (1 / 3 : ℚ)
  rw [falseCoinStage_probability]
  norm_num

theorem falseCoinStage_rejects : ¬ falseCoinStage.toStage.frontier () := by
  rintro ⟨z, t, s, _, w, _, ha⟩
  change (1 / 2 : ℚ) ≤ coinProbability (fun r : Fin 2 → Bool => r 0 && r 1) at ha
  rw [falseCoinStage_probability] at ha
  norm_num at ha

theorem falseCoinStage_sound : falseCoinStage.toStage.sound (fun _ _ => False) := by
  intro x z t s he ha
  cases x
  exact falseCoinStage_rejects ⟨z, t, s, he, ha⟩

theorem falseCoinStage_has_accepting_coins :
    ∃ r : Fin 2 → Bool, falseCoinStage.core () () () [] r = true :=
  ⟨fun _ => true, rfl⟩

def existentialCoinReading (S : RandomizedStage X Support Output Transcript) :
    Stage X Support Output Transcript where
  blocks := S.blocks
  defaultSupport := S.defaultSupport
  exposure := S.exposure
  matrix := fun x z t ys => ∃ r, S.core x z t ys r = true

theorem falseCoinStage_existentially_accepts :
    (existentialCoinReading falseCoinStage).frontier () := by
  refine ⟨(), (), (), trivial, [], by simp, ?_⟩
  exact ⟨fun _ => true, rfl⟩

theorem existential_coin_replacement_is_unsound :
    falseCoinStage.pointwiseGap ∧ falseCoinStage.toStage.sound (fun _ _ => False) ∧
      ¬ falseCoinStage.toStage.frontier () ∧
        (existentialCoinReading falseCoinStage).frontier () :=
  ⟨falseCoinStage_gap, falseCoinStage_sound, falseCoinStage_rejects,
    falseCoinStage_existentially_accepts⟩

end VerificationTheory


==> anc/formalization/VerificationTheory/RepairTree.lean <==
import VerificationTheory.QuantifiedStages

set_option backward.isDefEq.respectTransparency false

namespace VerificationTheory.RepairTree

inductive Operator where
  | and | or | xor
  deriving DecidableEq, Repr

def Operator.apply : Operator → Bool → Bool → Bool
  | .and, a, b => a && b
  | .or, a, b => a || b
  | .xor, a, b => Bool.xor a b

inductive Program : Nat → Type where
  | leaf : Program 0
  | node {h : Nat} (op : Operator) (left right : Program h) : Program (h + 1)

/-- Ordered leaf assignments; a height-h tree has exactly 2^h leaves. -/
def Inputs : Nat → Type
  | 0 => Bool
  | h + 1 => Inputs h × Inputs h

def fill : (h : Nat) → Bool → Inputs h
  | 0, b => b
  | h + 1, b => (fill h b, fill h b)

def evaluate : {h : Nat} → Program h → Inputs h → Bool
  | 0, .leaf, v => v
  | _ + 1, .node op left right, v =>
      op.apply (evaluate left v.1) (evaluate right v.2)

def conjunction : (h : Nat) → Program h
  | 0 => .leaf
  | h + 1 => .node .and (conjunction h) (conjunction h)

theorem evaluate_zero {h : Nat} (p : Program h) :
    evaluate p (fill h false) = false := by
  induction p with
  | leaf => rfl
  | node op left right ihl ihr =>
    cases op <;> simp [evaluate, fill, Operator.apply, ihl, ihr]

theorem conjunction_fill (h : Nat) (b : Bool) :
    evaluate (conjunction h) (fill h b) = b := by
  induction h with
  | zero => rfl
  | succ h ih => simp [evaluate, conjunction, fill, Operator.apply, ih]

/-- The mask identifies editable internal-node paths. Leaves are immutable. -/
def permitted : {h : Nat} → (List Bool → Prop) → Program h → Prop
  | 0, _, .leaf => True
  | _ + 1, mask, .node op left right =>
      (op = .and ∨ mask []) ∧
        permitted (fun path => mask (false :: path)) left ∧
        permitted (fun path => mask (true :: path)) right

theorem all_permitted {h : Nat} (p : Program h) : permitted (fun _ => True) p := by
  induction p with
  | leaf => trivial
  | node op left right ihl ihr => exact ⟨Or.inr trivial, ihl, ihr⟩

def target (h : Nat) : Program (h + 1) :=
  .node .or (conjunction h) (conjunction h)

def cutInput (h : Nat) : Inputs (h + 1) := (fill h true, fill h false)

theorem target_cut_one (h : Nat) : evaluate (target h) (cutInput h) = true := by
  simp [target, cutInput, evaluate, conjunction_fill, Operator.apply]

/-- Every program with an immutable AND root returns zero on the certificate,
    even if every nonroot operator is arbitrary. -/
theorem immutable_root_cut_zero {h : Nat} (mask : List Bool → Prop)
    (hroot : ¬ mask []) (p : Program (h + 1)) (hp : permitted mask p) :
    evaluate p (cutInput h) = false := by
  cases p with
  | node op left right =>
    obtain ⟨hop, _, _⟩ := hp
    have he : op = .and := hop.resolve_right hroot
    simp [evaluate, cutInput, he, evaluate_zero, Operator.apply]

def realizes {h : Nat} (p : Program h) (table : Inputs h → Bool) : Prop :=
  ∀ v, evaluate p v = table v

def frontier {h : Nat} (mask : List Bool → Prop) (table : Inputs h → Bool) : Prop :=
  ∃ p : Program h, permitted mask p ∧ realizes p table

theorem target_in_expanded_frontier (h : Nat) :
    frontier (fun _ => True) (evaluate (target h)) :=
  ⟨target h, all_permitted _, fun _ => rfl⟩

theorem target_not_in_immutable_root_frontier {h : Nat}
    (mask : List Bool → Prop) (hroot : ¬ mask []) :
    ¬ frontier mask (evaluate (target h)) := by
  rintro ⟨p, hp, he⟩
  have hh := he (cutInput h)
  rw [immutable_root_cut_zero mask hroot p hp, target_cut_one] at hh
  cases hh

/-- In the original mask, only parents of leaves can be edited. -/
def leafParentMask (h : Nat) (path : List Bool) : Prop := path.length = h

theorem leaf_parent_root_locked {h : Nat} (hh : 1 ≤ h) : ¬ leafParentMask h [] := by
  simp only [leafParentMask, List.length_nil]
  omega

theorem immutable_gate_exclusion {h : Nat} (hh : 1 ≤ h) :
    frontier (fun _ => True) (evaluate (target h)) ∧
      ¬ frontier (leafParentMask h) (evaluate (target h)) :=
  ⟨target_in_expanded_frontier h,
    target_not_in_immutable_root_frontier _ (leaf_parent_root_locked hh)⟩

end VerificationTheory.RepairTree


==> anc/formalization/VerificationTheory/SelectionProbability.lean <==
import Mathlib.Probability.Moments.SubGaussian
import Mathlib.MeasureTheory.Function.ConditionalExpectation.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring

namespace VerificationTheory
open MeasureTheory ProbabilityTheory Real
open scoped BigOperators

variable {Ω : Type*} {mΩ : MeasurableSpace Ω} {μ : Measure Ω} [IsProbabilityMeasure μ]

/-- The exact adaptive-budget statement, with conditional error represented
    as conditional expectation of the measurable bad-event indicator. -/
theorem adaptive_selection_budget {M : ℕ}
    (bad : Fin M → Set Ω) (delta : Fin M → ℝ)
    (hist : Fin M → MeasurableSpace Ω) (hle : ∀ i, hist i ≤ mΩ)
    (hbad : ∀ i, MeasurableSet (bad i))
    (hconditional : ∀ i, ∀ᵐ ω ∂μ,
      μ[(bad i).indicator (fun _ => (1 : ℝ)) | hist i] ω ≤ delta i) :
    μ.real (⋃ i, bad i) ≤ ∑ i, delta i := by
  apply (measureReal_iUnion_fintype_le bad).trans
  apply Finset.sum_le_sum
  intro i _
  have hi : Integrable ((bad i).indicator (fun _ => (1 : ℝ))) μ :=
    (integrable_const _).indicator (hbad i)
  calc
    μ.real (bad i) = ∫ ω, (bad i).indicator (fun _ => (1 : ℝ)) ω ∂μ :=
      (integral_indicator_one (hbad i)).symm
    _ = ∫ ω, μ[(bad i).indicator (fun _ => (1 : ℝ)) | hist i] ω ∂μ :=
      (integral_condExp (hle i)).symm
    _ ≤ ∫ _, delta i ∂μ := integral_mono_ae integrable_condExp
      (integrable_const _) (hconditional i)
    _ = delta i := by simp

/-- Hoeffding for centered paired scores in [-1,1], with all independence,
    measurability, and boundedness premises stated at the probability model. -/
theorem paired_score_tail {m : ℕ} (hm : 0 < m)
    (X : Fin m → Ω → ℝ)
    (h_indep : iIndepFun X μ)
    (hmeas : ∀ i, AEMeasurable (X i) μ)
    (hbound : ∀ i, ∀ᵐ ω ∂μ, X i ω ∈ Set.Icc (-1 : ℝ) 1)
    (epsilon : ℝ) (hepsilon : 0 ≤ epsilon) :
    μ.real {ω | (m : ℝ) * epsilon ≤ ∑ i, (X i ω - μ[X i])} ≤
      exp (-(m : ℝ) * epsilon ^ 2 / 2) := by
  have hind : iIndepFun (fun i ω => X i ω - μ[X i]) μ :=
    h_indep.comp (fun (i : Fin m) (x : ℝ) => x - ∫ ω, X i ω ∂μ)
      (fun _ => measurable_id.sub_const _)
  have hsub : ∀ i, HasSubgaussianMGF (fun ω => X i ω - μ[X i]) (1 : NNReal) μ := by
    intro i
    convert hasSubgaussianMGF_of_mem_Icc (hmeas i) (hbound i) using 1; norm_num
  have hn : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  have h := HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun hind
    (s := Finset.univ) (c := fun _ => (1 : NNReal))
    (fun i _ => hsub i) (mul_nonneg (le_of_lt hn) hepsilon)
  have he : -((m : ℝ) * epsilon) ^ 2 / (2 * (m : ℝ)) =
      -(m : ℝ) * epsilon ^ 2 / 2 := by
    field_simp
  simpa only [Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul, mul_one, NNReal.coe_natCast, he] using h

omit [IsProbabilityMeasure μ] in
/-- Transfer mismatch is accounted for independently of evaluation noise. -/
theorem paired_transfer_containment {m : ℕ} (hm : 0 < m)
    (X : Fin m → Ω → ℝ) (gain mean allowance threshold epsilon : ℝ)
    (hmean : ∀ i, μ[X i] = mean)
    (htransfer : mean - allowance ≤ gain) :
    {ω | threshold + allowance + epsilon < (∑ i, X i ω) / (m : ℝ) ∧
      gain ≤ threshold} ⊆
    {ω | (m : ℝ) * epsilon ≤ ∑ i, (X i ω - μ[X i])} := by
  intro ω hω
  have hn : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  have hscore := (lt_div_iff₀ hn).mp hω.1
  simp only [Set.mem_ofPred_eq, Finset.sum_sub_distrib, hmean,
    Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  nlinarith [hω.2]

#print axioms adaptive_selection_budget
#print axioms paired_score_tail
#print axioms paired_transfer_containment
end VerificationTheory

namespace VerificationTheory
open MeasureTheory ProbabilityTheory Real
open scoped BigOperators
variable {Ω : Type*} {mΩ : MeasurableSpace Ω} {μ : Measure Ω} [IsProbabilityMeasure μ]

theorem paired_transfer_tail {m : ℕ} (hm : 0 < m)
    (X : Fin m → Ω → ℝ) (h_indep : iIndepFun X μ)
    (hmeas : ∀ i, AEMeasurable (X i) μ)
    (hbound : ∀ i, ∀ᵐ ω ∂μ, X i ω ∈ Set.Icc (-1 : ℝ) 1)
    (gain mean allowance threshold epsilon : ℝ) (heps : 0 ≤ epsilon)
    (hmean : ∀ i, μ[X i] = mean) (htransfer : mean - allowance ≤ gain) :
    μ.real {ω | threshold + allowance + epsilon < (∑ i, X i ω) / (m : ℝ) ∧
      gain ≤ threshold} ≤ exp (-(m : ℝ) * epsilon ^ 2 / 2) := by
  apply (measureReal_mono
    (paired_transfer_containment hm X gain mean allowance threshold epsilon hmean htransfer)).trans
  exact paired_score_tail hm X h_indep hmeas hbound epsilon heps

/-- Calibrated confidence radius in the manuscript's paired-selection rule. -/
theorem paired_selection_error {m : ℕ} (hm : 0 < m)
    (X : Fin m → Ω → ℝ) (h_indep : iIndepFun X μ)
    (hmeas : ∀ i, AEMeasurable (X i) μ)
    (hbound : ∀ i, ∀ᵐ ω ∂μ, X i ω ∈ Set.Icc (-1 : ℝ) 1)
    (gain mean allowance threshold delta : ℝ)
    (hdelta : 0 < delta) (hdelta1 : delta < 1)
    (hmean : ∀ i, μ[X i] = mean) (htransfer : mean - allowance ≤ gain) :
    μ.real {ω | threshold + allowance + sqrt (2 * log (1 / delta) / (m : ℝ)) <
      (∑ i, X i ω) / (m : ℝ) ∧ gain ≤ threshold} ≤ delta := by
  have hn : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  have hlog : 0 ≤ log (1 / delta) := by
    apply log_nonneg
    exact (le_div_iff₀ hdelta).mpr (by simpa using le_of_lt hdelta1)
  have hnonneg : 0 ≤ 2 * log (1 / delta) / (m : ℝ) :=
    div_nonneg (mul_nonneg (by norm_num) hlog) (le_of_lt hn)
  have h := paired_transfer_tail hm X h_indep hmeas hbound gain mean allowance threshold
    (sqrt (2 * log (1 / delta) / (m : ℝ))) (sqrt_nonneg _) hmean htransfer
  have he : exp (-(m : ℝ) * sqrt (2 * log (1 / delta) / (m : ℝ)) ^ 2 / 2) = delta := by
    rw [sq_sqrt hnonneg]
    have hexp : -(m : ℝ) * (2 * log (1 / delta) / (m : ℝ)) / 2 = log delta := by
      rw [one_div, log_inv]
      field_simp
    rw [hexp, exp_log hdelta]
  exact h.trans_eq he

#print axioms paired_transfer_tail
#print axioms paired_selection_error
end VerificationTheory

namespace VerificationTheory
open MeasureTheory ProbabilityTheory Real
open scoped BigOperators
variable {Ω : Type*} {mΩ : MeasurableSpace Ω} {μ : Measure Ω} [IsProbabilityMeasure μ]

/-- Hoeffding with the sharper [0,1] score range. -/
theorem unit_score_tail {m : ℕ} (hm : 0 < m)
    (X : Fin m → Ω → ℝ) (h_indep : iIndepFun X μ)
    (hmeas : ∀ i, AEMeasurable (X i) μ)
    (hbound : ∀ i, ∀ᵐ ω ∂μ, X i ω ∈ Set.Icc (0 : ℝ) 1)
    (epsilon : ℝ) (heps : 0 ≤ epsilon) :
    μ.real {ω | (m : ℝ) * epsilon ≤ ∑ i, (X i ω - μ[X i])} ≤
      exp (-2 * (m : ℝ) * epsilon ^ 2) := by
  have hind : iIndepFun (fun i ω => X i ω - μ[X i]) μ :=
    h_indep.comp (fun (i : Fin m) (x : ℝ) => x - ∫ ω, X i ω ∂μ)
      (fun _ => measurable_id.sub_const _)
  have hsub : ∀ i, HasSubgaussianMGF (fun ω => X i ω - μ[X i]) (1 / 4 : NNReal) μ := by
    intro i
    convert hasSubgaussianMGF_of_mem_Icc (hmeas i) (hbound i) using 1; norm_num
  have hn : (0 : ℝ) < m := Nat.cast_pos.mpr hm
  have h := HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun hind
    (s := Finset.univ) (c := fun _ => (1 / 4 : NNReal))
    (fun i _ => hsub i) (mul_nonneg (le_of_lt hn) heps)
  have he : -((m : ℝ) * epsilon) ^ 2 / (2 * ((m : ℝ) * (1 / 4))) =
      -2 * (m : ℝ) * epsilon ^ 2 := by field_simp; ring
  simpa only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
    NNReal.coe_mul, NNReal.coe_div, NNReal.coe_natCast, NNReal.coe_ofNat, NNReal.coe_one, he] using h

/-- A majority of independent invalid-candidate trials has error at most
    exp(-m/18). No independence between separate selection calls is used. -/
theorem invalid_majority_error {m : ℕ} (hm : 0 < m)
    (X : Fin m → Ω → ℝ) (h_indep : iIndepFun X μ)
    (hmeas : ∀ i, AEMeasurable (X i) μ)
    (hbound : ∀ i, ∀ᵐ ω ∂μ, X i ω ∈ Set.Icc (0 : ℝ) 1)
    (hmean : ∀ i, μ[X i] ≤ (1 / 3 : ℝ)) :
    μ.real {ω | (m : ℝ) / 2 ≤ ∑ i, X i ω} ≤ exp (-(m : ℝ) / 18) := by
  have hsum : (∑ i, μ[X i]) ≤ (m : ℝ) / 3 := by
    have h := Finset.sum_le_sum (s := Finset.univ) (fun i _ => hmean i)
    simpa [div_eq_mul_inv] using h
  have hcontain : {ω | (m : ℝ) / 2 ≤ ∑ i, X i ω} ⊆
      {ω | (m : ℝ) * (1 / 6) ≤ ∑ i, (X i ω - μ[X i])} := by
    intro ω hω
    change (m : ℝ) / 2 ≤ ∑ i, X i ω at hω
    simp only [Set.mem_ofPred_eq, Finset.sum_sub_distrib]
    linarith
  have h := (measureReal_mono hcontain).trans
    (unit_score_tail hm X h_indep hmeas hbound (1 / 6) (by norm_num))
  have he : -2 * (m : ℝ) * (1 / 6 : ℝ) ^ 2 = -(m : ℝ) / 18 := by ring
  simpa only [he] using h

#print axioms unit_score_tail
#print axioms invalid_majority_error
end VerificationTheory

namespace VerificationTheory
open MeasureTheory ProbabilityTheory Real
open scoped BigOperators

theorem majority_budget_calibration {M N : ℕ} (hM : 0 < M)
    (delta : ℝ) (hdelta : 0 < delta)
    (hN : 18 * log ((M : ℝ) / delta) ≤ (N : ℝ)) :
    (M : ℝ) * exp (-(N : ℝ) / 18) ≤ delta := by
  have hMreal : (0 : ℝ) < M := Nat.cast_pos.mpr hM
  have hexp : exp (-(N : ℝ) / 18) ≤ exp (-log ((M : ℝ) / delta)) := by
    apply exp_le_exp.mpr
    linarith
  have hid : exp (-log ((M : ℝ) / delta)) = delta / (M : ℝ) := by
    rw [exp_neg, exp_log (div_pos hMreal hdelta)]
    field_simp
  have h := mul_le_mul_of_nonneg_left hexp (le_of_lt hMreal)
  rw [hid] at h
  have hcancel : (M : ℝ) * (delta / (M : ℝ)) = delta := by field_simp
  rwa [hcancel] at h

variable {Ω : Type*} {mΩ : MeasurableSpace Ω} {μ : Measure Ω} [IsProbabilityMeasure μ]

theorem adaptive_majority_budget {M N : ℕ} (hM : 0 < M)
    (bad : Fin M → Set Ω) (hist : Fin M → MeasurableSpace Ω)
    (hle : ∀ i, hist i ≤ mΩ) (hbad : ∀ i, MeasurableSet (bad i))
    (hconditional : ∀ i, ∀ᵐ ω ∂μ,
      μ[(bad i).indicator (fun _ => (1 : ℝ)) | hist i] ω ≤ exp (-(N : ℝ) / 18))
    (delta : ℝ) (hdelta : 0 < delta)
    (hN : 18 * log ((M : ℝ) / delta) ≤ (N : ℝ)) :
    μ.real (⋃ i, bad i) ≤ delta := by
  have h := adaptive_selection_budget bad (fun _ => exp (-(N : ℝ) / 18))
    hist hle hbad hconditional
  have hcal := majority_budget_calibration hM delta hdelta hN
  have hsum : (∑ _ : Fin M, exp (-(N : ℝ) / 18)) =
      (M : ℝ) * exp (-(N : ℝ) / 18) := by simp
  rw [hsum] at h
  exact h.trans hcal

#print axioms majority_budget_calibration
#print axioms adaptive_majority_budget
end VerificationTheory


==> anc/formalization/VerificationTheory/SoundPruning.lean <==
import Std

namespace VerificationTheory.SoundPruning
variable {Candidate Input : Type}

def blind (verify : Candidate → Bool) : List Candidate → Option Candidate × Nat
  | [] => (none, 0)
  | candidate :: rest =>
      if verify candidate then (some candidate, 1)
      else let result := blind verify rest; (result.1, result.2 + 1)

def consistent (evaluate : Candidate → Input → Bool) (target : Input → Bool)
    (seen : List Input) (candidate : Candidate) : Bool :=
  seen.all (fun x => evaluate candidate x == target x)

def feedback (evaluate : Candidate → Input → Bool) (target : Input → Bool)
    (verify : Candidate → Bool) (counterexample : Candidate → Input) :
    List Candidate → List Input → Option Candidate × Nat
  | [], _ => (none, 0)
  | candidate :: rest, seen =>
      if consistent evaluate target seen candidate then
        if verify candidate then (some candidate, 1)
        else
          let result := feedback evaluate target verify counterexample rest
            (counterexample candidate :: seen)
          (result.1, result.2 + 1)
      else feedback evaluate target verify counterexample rest seen

theorem correct_survives_filter (evaluate : Candidate → Input → Bool)
    (target : Input → Bool) (seen : List Input) (candidate : Candidate)
    (hcorrect : ∀ x, evaluate candidate x = target x) :
    consistent evaluate target seen candidate = true := by
  simp [consistent, hcorrect]

/-- Exact feedback search returns the identical first correct candidate,
    and makes no more verifier calls than blind enumeration. -/
theorem feedback_preserves_first_solution_and_cost
    (evaluate : Candidate → Input → Bool) (target : Input → Bool)
    (verify : Candidate → Bool) (counterexample : Candidate → Input)
    (exactVerifier : ∀ candidate, verify candidate = true ↔
      ∀ x, evaluate candidate x = target x)
    (candidates : List Candidate) (seen : List Input) :
    (feedback evaluate target verify counterexample candidates seen).1 =
      (blind verify candidates).1 ∧
    (feedback evaluate target verify counterexample candidates seen).2 ≤
      (blind verify candidates).2 := by
  induction candidates generalizing seen with
  | nil => exact ⟨rfl, Nat.le_refl 0⟩
  | cons candidate rest ih =>
      by_cases hc : consistent evaluate target seen candidate = true
      · by_cases hv : verify candidate = true
        · simp [feedback, blind, hc, hv]
        · have h := ih (counterexample candidate :: seen)
          simpa [feedback, blind, hc, hv] using
            (And.intro h.1 (Nat.add_le_add_right h.2 1))
      · have hv : verify candidate = false := by
          apply Bool.eq_false_iff.mpr
          intro htrue
          exact hc (correct_survives_filter evaluate target seen candidate
            ((exactVerifier candidate).mp htrue))
        have h := ih seen
        simp [feedback, hc, blind, hv, h.1]
        exact Nat.le_trans h.2 (Nat.le_succ _)

#print axioms correct_survives_filter
#print axioms feedback_preserves_first_solution_and_cost
end VerificationTheory.SoundPruning


==> anc/formalization/VerificationTheory/StageFamilies.lean <==
import VerificationTheory.QuantifiedStages

namespace VerificationTheory.StageFamilies
variable {X : Type}

def language (blocks : X → Prefix) (V : X → List Word → Prop) (x : X) : Prop :=
  quantify (V x) (blocks x) []

/-- One tag chooses either complete verifier before any verification move. -/
def pairStage (blocks : X → Prefix) (V₀ V₁ : X → List Word → Prop) :
    Stage X Bool Unit Bool where
  blocks := blocks
  defaultSupport := fun _ => false
  exposure := fun _ support tag => tag = false ∨ support = true
  matrix := fun x _ tag ys => if tag then V₁ x ys else V₀ x ys

theorem pair_native (blocks : X → Prefix) (V₀ V₁ : X → List Word → Prop) (x : X) :
    (pairStage blocks V₀ V₁).native x ↔ language blocks V₀ x := by
  constructor
  · rintro ⟨z, tag, he, ha⟩
    have ht : tag = false := he.resolve_right (by simp [pairStage])
    subst tag
    exact ha
  · intro h
    exact ⟨(), false, Or.inl rfl, h⟩

theorem pair_frontier (blocks : X → Prefix) (V₀ V₁ : X → List Word → Prop) (x : X) :
    (pairStage blocks V₀ V₁).frontier x ↔ language blocks V₀ x ∨ language blocks V₁ x := by
  constructor
  · rintro ⟨z, tag, support, _, ha⟩
    cases tag
    · exact Or.inl ha
    · exact Or.inr ha
  · rintro (h | h)
    · exact ⟨(), false, false, Or.inl rfl, h⟩
    · exact ⟨(), true, true, Or.inr rfl, h⟩

theorem pair_realization (blocks : X → Prefix) (V₀ V₁ : X → List Word → Prop)
    (hincl : ∀ x, language blocks V₀ x → language blocks V₁ x) :
    (pairStage blocks V₀ V₁).sound (fun x _ => language blocks V₁ x) ∧
    (∀ x, (pairStage blocks V₀ V₁).native x ↔ language blocks V₀ x) ∧
    (∀ x, (pairStage blocks V₀ V₁).frontier x ↔ language blocks V₁ x) := by
  refine ⟨?_, pair_native blocks V₀ V₁, ?_⟩
  · intro x z tag support he ha
    have hf := (pair_frontier blocks V₀ V₁ x).mp ⟨z, tag, support, he, ha⟩
    exact hf.elim (hincl x) id
  · intro x
    rw [pair_frontier]
    exact ⟨fun h => h.elim (hincl x) id, Or.inr⟩

/-- `true` marks a core change; `false` marks an exposure change. -/
def lastCore (labels : Nat → Bool) : Nat → Nat
  | 0 => 0
  | j + 1 => if labels j then j + 1 else lastCore labels j

def active (labels : Nat → Bool) (j tag : Nat) : Prop :=
  tag = 0 ∨ (1 ≤ tag ∧ tag ≤ j ∧ labels (tag - 1) = false)

theorem lastCore_le (labels : Nat → Bool) (j : Nat) : lastCore labels j ≤ j := by
  induction j with
  | zero => exact Nat.le_refl _
  | succ j ih => simp only [lastCore]; split <;> omega

theorem active_le (labels : Nat → Bool) (j tag : Nat) (h : active labels j tag) : tag ≤ j := by
  rcases h with h | h <;> omega

theorem latest_active (labels : Nat → Bool) (j : Nat) :
    ∃ tag, active labels j tag ∧ max tag (lastCore labels j) = j := by
  cases j with
  | zero => exact ⟨0, Or.inl rfl, rfl⟩
  | succ j =>
    cases h : labels j
    · refine ⟨j + 1, Or.inr ⟨by omega, Nat.le_refl _, by simpa using h⟩, ?_⟩
      have hl := lastCore_le labels j
      simp [lastCore, h, Nat.max_eq_left (by omega : lastCore labels j ≤ j + 1)]
    · exact ⟨0, Or.inl rfl, by simp [lastCore, h]⟩

def chainStage (blocks : X → Prefix) (V : Nat → X → List Word → Prop)
    (labels : Nat → Bool) (j : Nat) : Stage X Unit Unit Nat where
  blocks := blocks
  defaultSupport := fun _ => ()
  exposure := fun _ _ tag => active labels j tag
  matrix := fun x _ tag ys => V (max tag (lastCore labels j)) x ys

theorem chain_languages (blocks : X → Prefix) (V : Nat → X → List Word → Prop)
    (labels : Nat → Bool)
    (hincl : ∀ i j, i ≤ j → ∀ x, language blocks (V i) x → language blocks (V j) x)
    (j : Nat) (x : X) :
    ((chainStage blocks V labels j).native x ↔ language blocks (V j) x) ∧
    ((chainStage blocks V labels j).frontier x ↔ language blocks (V j) x) := by
  have hfront : (chainStage blocks V labels j).frontier x → language blocks (V j) x := by
    rintro ⟨z, tag, support, he, ha⟩
    exact hincl _ j (Nat.max_le.mpr ⟨active_le labels j tag he, lastCore_le labels j⟩) x ha
  have hnative : language blocks (V j) x → (chainStage blocks V labels j).native x := by
    intro h
    obtain ⟨tag, hactive, hlatest⟩ := latest_active labels j
    refine ⟨(), tag, hactive, ?_⟩
    change language blocks (V (max tag (lastCore labels j))) x
    simpa [hlatest] using h
  exact ⟨⟨fun h => hfront (native_subset_frontier _ x h), hnative⟩,
    ⟨hfront, fun h => native_subset_frontier _ x (hnative h)⟩⟩

theorem core_step_preserves_exposure (blocks : X → Prefix)
    (V : Nat → X → List Word → Prop) (labels : Nat → Bool) (j : Nat)
    (hlabel : labels j = true) :
    (chainStage blocks V labels (j + 1)).exposure =
      (chainStage blocks V labels j).exposure := by
  funext x support tag
  apply propext
  change active labels (j + 1) tag ↔ active labels j tag
  constructor
  · rintro (h | ⟨hpos, hle, htag⟩)
    · exact Or.inl h
    · have ht : tag ≤ j := by
        by_cases hn : tag ≤ j
        · exact hn
        have he : tag = j + 1 := by omega
        simp [he, hlabel] at htag
      exact Or.inr ⟨hpos, ht, htag⟩
  · rintro (h | ⟨hpos, hle, htag⟩)
    · exact Or.inl h
    · exact Or.inr ⟨hpos, by omega, htag⟩

theorem exposure_step_preserves_core (blocks : X → Prefix)
    (V : Nat → X → List Word → Prop) (labels : Nat → Bool) (j : Nat)
    (hlabel : labels j = false) :
    (chainStage blocks V labels (j + 1)).matrix =
      (chainStage blocks V labels j).matrix := by
  simp [chainStage, lastCore, hlabel]

theorem chain_sound (blocks : X → Prefix) (V : Nat → X → List Word → Prop)
    (labels : Nat → Bool)
    (hincl : ∀ i j, i ≤ j → ∀ x, language blocks (V i) x → language blocks (V j) x)
    (j m : Nat) (hjm : j ≤ m) :
    (chainStage blocks V labels j).sound (fun x _ => language blocks (V m) x) := by
  intro x z tag support he ha
  have hj := ((chain_languages blocks V labels hincl j x).2).mp ⟨z, tag, support, he, ha⟩
  exact hincl j m hjm x hj

end VerificationTheory.StageFamilies


==> anc/formalization/VerificationTheory/TaskSpecification.lean <==
import VerificationTheory.QuantifiedStages

namespace VerificationTheory
variable {X Support Output Transcript : Type}

/-- A stage with no information distinguishing two specifications must satisfy
    both if it promises soundness for either possible specification. -/
theorem incompatible_specifications_force_abstention
    (S : Stage X Support Output Transcript) (R₀ R₁ : X → Output → Prop)
    (hs₀ : S.sound R₀) (hs₁ : S.sound R₁) (x : X)
    (hconflict : ∀ z, ¬ (R₀ x z ∧ R₁ x z)) : ¬ S.frontier x := by
  rintro ⟨z, t, support, he, ha⟩
  exact hconflict z ⟨hs₀ x z t support he ha, hs₁ x z t support he ha⟩

/-- Nonempty accepted capability under incompatible possible goals requires
    abandoning uniform soundness for both specifications. Distinguishing goal
    information is one way to select a single applicable soundness contract. -/
theorem conflicting_goals_preclude_uniform_soundness
    (S : Stage X Support Output Transcript) (R₀ R₁ : X → Output → Prop)
    (x : X) (hcapability : S.frontier x)
    (hconflict : ∀ z, ¬ (R₀ x z ∧ R₁ x z)) :
    ¬ (S.sound R₀ ∧ S.sound R₁) := by
  rintro ⟨h₀, h₁⟩
  exact incompatible_specifications_force_abstention S R₀ R₁ h₀ h₁ x hconflict hcapability

end VerificationTheory


==> anc/formalization/VerificationTheory/XorQuota.lean <==
import VerificationTheory.RandomizedStages
import Mathlib.Data.ZMod.Basic
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Linarith

namespace VerificationTheory.XorQuota
open scoped BigOperators

abbrev Mask (d : ℕ) := Finset (Fin d)

def evaluate {d : ℕ} (program : Mask d) (input : Fin d → ZMod 2) : ZMod 2 :=
  ∑ i ∈ program, input i

/-- Equality of all Boolean linear outputs determines the referenced variables. -/
theorem coefficient_correct_iff {d : ℕ} (program target : Mask d) :
    (∀ input, evaluate program input = evaluate target input) ↔ program = target := by
  classical
  constructor
  · intro h
    ext i
    have hi := h (fun j => if j = i then 1 else 0)
    simp only [evaluate, Finset.sum_ite_eq'] at hi
    by_cases hp : i ∈ program <;> by_cases ht : i ∈ target <;> simp_all
  · rintro rfl
    exact fun _ => rfl

def stage (d maximum defaultQuota : ℕ) : Stage (Mask d) ℕ (Mask d) (Mask d) where
  blocks := fun _ => [(true, 0)]
  defaultSupport := fun _ => defaultQuota
  exposure := fun _ quota transcript => quota ≤ maximum ∧ transcript.card ≤ quota
  matrix := fun target output transcript _ => output = transcript ∧ output = target

theorem accept_iff {d maximum defaultQuota : ℕ} (target output transcript : Mask d) :
    (stage d maximum defaultQuota).accept target output transcript ↔
      output = transcript ∧ output = target := by
  constructor
  · rintro ⟨_, _, h⟩
    exact h
  · intro h
    exact ⟨[], by simp, h⟩

theorem stage_sound (d maximum defaultQuota : ℕ) :
    (stage d maximum defaultQuota).sound
      (fun target output => ∀ input, evaluate output input = evaluate target input) := by
  intro x z t support _ ha
  have h := (accept_iff x z t).mp ha
  rw [h.2]
  exact fun _ => rfl

theorem native_iff {d maximum defaultQuota : ℕ}
    (hdefault : defaultQuota ≤ maximum) (target : Mask d) :
    (stage d maximum defaultQuota).native target ↔ target.card ≤ defaultQuota := by
  constructor
  · rintro ⟨output, transcript, he, ha⟩
    obtain ⟨rfl, rfl⟩ := (accept_iff target output transcript).mp ha
    exact he.2
  · intro h
    exact ⟨target, target, ⟨hdefault, h⟩, (accept_iff target target target).mpr ⟨rfl, rfl⟩⟩

theorem frontier_iff {d maximum defaultQuota : ℕ} (target : Mask d) :
    (stage d maximum defaultQuota).frontier target ↔ target.card ≤ maximum := by
  constructor
  · rintro ⟨output, transcript, quota, he, ha⟩
    obtain ⟨rfl, rfl⟩ := (accept_iff target output transcript).mp ha
    exact he.2.trans he.1
  · intro h
    exact ⟨target, target, maximum, ⟨le_rfl, h⟩,
      (accept_iff target target target).mpr ⟨rfl, rfl⟩⟩

def maskFromBits {d : ℕ} (bits : Fin d → Bool) : Mask d :=
  Finset.univ.filter (fun i => bits i = true)

def bitsFromMask {d : ℕ} (program : Mask d) (i : Fin d) : Bool := decide (i ∈ program)

@[simp] theorem mask_bits {d : ℕ} (program : Mask d) :
    maskFromBits (bitsFromMask program) = program := by
  ext i
  simp [maskFromBits, bitsFromMask]

@[simp] theorem bits_mask {d : ℕ} (bits : Fin d → Bool) :
    bitsFromMask (maskFromBits bits) = bits := by
  funext i
  cases hb : bits i <;> simp [bitsFromMask, maskFromBits, hb]

theorem maskFromBits_injective {d : ℕ} :
    Function.Injective (@maskFromBits d) := by
  intro a b h
  have he := congrArg bitsFromMask h
  simpa using he

def uniformSuccess {d : ℕ} (target : Mask d) (quota : ℕ) : ℚ :=
  coinProbability (fun bits : Fin d → Bool =>
    decide (maskFromBits bits = target ∧ (maskFromBits bits).card ≤ quota))

theorem uniform_success {d : ℕ} (target : Mask d) (quota : ℕ) :
    uniformSuccess target quota =
      if target.card ≤ quota then 1 / (2 : ℚ) ^ d else 0 := by
  classical
  unfold uniformSuccess coinProbability
  by_cases hquota : target.card ≤ quota
  · have he : (Finset.univ.filter (fun bits : Fin d → Bool =>
        decide (maskFromBits bits = target ∧ (maskFromBits bits).card ≤ quota) = true)) =
        {bitsFromMask target} := by
      ext bits
      simp only [Finset.mem_filter, Finset.mem_univ, true_and, decide_eq_true_eq,
        Finset.mem_singleton]
      constructor
      · intro h
        have hb := congrArg bitsFromMask h.1
        simpa using hb
      · rintro rfl
        simp [hquota]
    rw [he]
    simp [hquota]
  · have he : (Finset.univ.filter (fun bits : Fin d → Bool =>
        decide (maskFromBits bits = target ∧ (maskFromBits bits).card ≤ quota) = true)) = ∅ := by
      apply Finset.filter_eq_empty_iff.mpr
      intro bits _ h
      obtain ⟨he, hs⟩ := of_decide_eq_true h
      rw [he] at hs
      exact hquota hs
    rw [he]
    simp [hquota]

/-- An explicit mixture: one fair branch proposes the known target and the
    other runs the uniform full-support policy. -/
def guidedSuccess {d : ℕ} (target : Mask d) (quota : ℕ) : ℚ :=
  (if target.card ≤ quota then 1 / 2 else 0) + uniformSuccess target quota / 2

theorem guided_success {d : ℕ} (target : Mask d) (quota : ℕ) :
    guidedSuccess target quota =
      if target.card ≤ quota then 1 / 2 + 1 / (2 : ℚ) ^ (d + 1) else 0 := by
  unfold guidedSuccess
  rw [uniform_success]
  split_ifs <;> simp [pow_succ, div_mul_eq_div_div]

theorem success_ratio {d : ℕ} (target : Mask d) (quota : ℕ)
    (hquota : target.card ≤ quota) :
    guidedSuccess target quota / uniformSuccess target quota =
      (2 : ℚ) ^ d / 2 + 1 / 2 := by
  rw [guided_success, uniform_success, ite_eq_left hquota, ite_eq_left hquota, pow_succ]
  have hn : (2 : ℚ) ^ d ≠ 0 := pow_ne_zero _ (by norm_num)
  field_simp

theorem both_fail_below_quota {d : ℕ} (target : Mask d) (quota : ℕ)
    (hquota : quota < target.card) :
    uniformSuccess target quota = 0 ∧ guidedSuccess target quota = 0 := by
  rw [uniform_success, guided_success, ite_eq_right (by omega), ite_eq_right (by omega)]
  exact ⟨rfl, rfl⟩

theorem support_internalization (d b : ℕ) (target : Mask d) :
    (stage d b b).native target ↔ (stage d b 0).frontier target := by
  rw [native_iff le_rfl, frontier_iff]

theorem native_escape_every_positive_dimension (d : ℕ) (hd : 1 ≤ d) :
    ∃ target : Mask d,
      (stage d (d / 2 + 1) (d / 2 + 1)).native target ∧
        ¬ (stage d (d / 2) (d / 2)).frontier target := by
  classical
  have hb : d / 2 < d := Nat.div_lt_self (by omega) (by decide)
  obtain ⟨target, _, hcard⟩ := Finset.exists_subset_card_eq
    (s := (Finset.univ : Mask d)) (n := d / 2 + 1) (by simp; omega)
  refine ⟨target, (native_iff le_rfl target).mpr (by omega), ?_⟩
  intro h
  have hle := (frontier_iff target).mp h
  omega

theorem policies_have_full_support {d : ℕ} (program : Mask d) :
    0 < uniformSuccess program d ∧ 0 < guidedSuccess program d := by
  have hcard : program.card ≤ d := by
    simpa using Finset.card_le_univ program
  rw [uniform_success, guided_success, ite_eq_left hcard, ite_eq_left hcard]
  constructor
  · exact one_div_pos.mpr (pow_pos (by norm_num) _)
  · exact add_pos (by norm_num) (one_div_pos.mpr (pow_pos (by norm_num) _))

theorem success_ratios_unbounded (bound : ℕ) :
    ∃ d : ℕ, (bound : ℚ) < (2 : ℚ) ^ d / 2 + 1 / 2 := by
  refine ⟨2 * bound + 1, ?_⟩
  have h := Nat.lt_two_pow_self (n := 2 * bound + 1)
  have hq : ((2 * bound + 1 : ℕ) : ℚ) < (2 : ℚ) ^ (2 * bound + 1) := by
    exact_mod_cast h
  push_cast at hq
  linarith

end VerificationTheory.XorQuota


==> anc/formalization/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "verificationtheory",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/formalization/lakefile.toml <==
name = "verificationtheory"
version = "0.1.0"
defaultTargets = ["VerificationTheory"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "d13f23b723b8a846827a245b89c10fc7d3f11612"

[[lean_lib]]
name = "VerificationTheory"


==> anc/formalization/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/formalization/paper-coverage.json <==
{
  "paper": "complexity",
  "source": "main.tex",
  "target": "all paper theorem/proposition/lemma/corollary statements and their foundational dependencies",
  "complete": false,
  "statements": [
    {
      "id": "prop:guard",
      "kind": "proposition",
      "title": "Guard transfer",
      "line": 214,
      "statement": "\\label{prop:guard}\nFor a deterministic polynomial-time guard $g(x,t)$, the stages\n\\[\n(\\Exp_S\\wedge g,\\Core_S)\\quad\\hbox{and}\\quad\n(\\Exp_S,g\\wedge\\Core_S)\n\\]\nhave the same native reach and frontier, with all other data fixed.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.quantify_constant_conjunction",
        "VerificationTheory.randomized_native_guard_transfer",
        "VerificationTheory.randomized_frontier_guard_transfer",
        "VerificationTheory.randomized_guard_preserves_gap"
      ],
      "verified_components": [
        "VerificationTheory.quantify_constant_conjunction",
        "VerificationTheory.randomized_native_guard_transfer",
        "VerificationTheory.randomized_frontier_guard_transfer",
        "VerificationTheory.randomized_guard_preserves_gap"
      ],
      "remaining_obligations": [
        "Exact hidden-coin probabilities and guard transfer through every finite prefix are verified. Uniform polynomial-time implementation remains open."
      ]
    },
    {
      "id": "thm:diagnostic",
      "kind": "theorem",
      "title": "Semantic containment and escape diagnostic",
      "line": 234,
      "statement": "\\label{thm:diagnostic}\nIf $T\\preceq^{\\rm auth}S$ and\n$\\Nat_T(x)\\subseteq\\Exp_S^*(x)$ for every $x$, then\n$\\Lang_R(T)\\subseteq\\Front_R(S)$, regardless of their depths.\nMore precisely, if $x\\in\\Lang_R(T)\\setminus\\Front_R(S)$, every accepted\ntarget-native transcript $t$ for that input satisfies\n\\[\nt\\notin\\Exp_S^*(x)\\quad\\hbox{or}\\quad \\neg K_S(x,t).\n\\]",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.semantic_escape_witness",
        "VerificationTheory.semantic_containment"
      ],
      "verified_components": [
        "VerificationTheory.semantic_escape_witness",
        "VerificationTheory.semantic_containment"
      ],
      "remaining_obligations": [
        "Full semantic implication verified in the concrete-prefix stage model; connect complete paper stage definitions."
      ]
    },
    {
      "id": "prop:cut",
      "kind": "proposition",
      "title": "An immutable-gate exclusion certificate",
      "line": 328,
      "statement": "\\label{prop:cut}\nFor every $d=2^h\\ge4$, let\n\\[\nf_*(v)=\\left(\\bigwedge_{j\\le d/2}v_j\\right)\\lor\n          \\left(\\bigwedge_{j>d/2}v_j\\right).\n\\]\nThe truth table of $f_*$ belongs to the expanded frontier and not to the old\nfrontier, regardless of the proposal policy. The same claim holds even if\nevery old nonroot node is editable among the three allowed operations.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.RepairTree.immutable_gate_exclusion",
        "VerificationTheory.RepairTree.immutable_root_cut_zero",
        "VerificationTheory.RepairTree.target_in_expanded_frontier"
      ],
      "verified_components": [
        "VerificationTheory.RepairTree.immutable_gate_exclusion",
        "VerificationTheory.RepairTree.immutable_root_cut_zero",
        "VerificationTheory.RepairTree.target_in_expanded_frontier"
      ],
      "remaining_obligations": [
        "General balanced-tree exclusion and the expanded witness are checked for arbitrary height, including arbitrary edits at all nonroot nodes. Finish ordered truth-table/code encoding and the complete resource-bounded stage correspondence."
      ]
    },
    {
      "id": "prop:prune",
      "kind": "proposition",
      "title": "Sound pruning preserves solutions",
      "line": 360,
      "statement": "\\label{prop:prune}\nFor a fixed finite candidate set and order, suppose an exact verifier accepts\nif and only if the candidate is correct, and every negative reply supplies a\ntrue counterexample to the current candidate. Consistency\nfiltering never removes a correct candidate. If a correct candidate exists,\nthe feedback policy returns the same first correct candidate as blind\nenumeration with no more verifier calls. Neither policy changes the stage's\nnative language or frontier.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.SoundPruning.feedback_preserves_first_solution_and_cost"
      ],
      "verified_components": [
        "VerificationTheory.SoundPruning.feedback_preserves_first_solution_and_cost"
      ],
      "remaining_obligations": [
        "Executable first-correct-solution and verifier-call dominance verified; link to permission-stage record semantics."
      ]
    },
    {
      "id": "thm:amplify",
      "kind": "theorem",
      "title": "Amplification preserves the frontier",
      "line": 450,
      "statement": "\\label{thm:amplify}\nFix a stage $S$ and a polynomial-time computable, odd positive,\npolynomially bounded repetition count\n$N(n)$. Replace its terminal core by a strict majority of $N(n)$ independent\nruns on the \\emph{same} tuple. Preserve all object and move domains and the\nexposure relation, while allowing polynomially more coins and runtime.\nThe resulting stage $S^{[N]}$ has the same $D_S$, quantified acceptance,\nnative reach, and frontier. Its pointwise error is at most $e^{-N/18}$.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.unit_score_tail",
        "VerificationTheory.invalid_majority_error"
      ],
      "verified_components": [
        "VerificationTheory.unit_score_tail",
        "VerificationTheory.invalid_majority_error"
      ],
      "remaining_obligations": [
        "Concentration bound verified; prove strict-majority distribution correspondence, odd-N threshold preservation on both sides, and uniform resource bounds."
      ]
    },
    {
      "id": "prop:placement",
      "kind": "proposition",
      "title": "Placement and deterministic recovery",
      "line": 899,
      "statement": "\\label{prop:placement}\nFor a sound stage of depth $k$,\n\\[\n\\Lang_R(S)\\subseteq\\Front_R(S)\\subseteq\\mathrm{dom}(R),\\qquad\n\\Lang_R(S),\\Front_R(S)\\in\\SR{k}.\n\\]\nAn exact stage has $\\rho_S=0$, hence $D_S=\\Core_S$. Its native and frontier\nlanguages belong to $\\SP{k}$, and its exact and probabilistic readings coincide.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.native_subset_frontier",
        "VerificationTheory.frontier_subset_task"
      ],
      "verified_components": [
        "VerificationTheory.native_subset_frontier",
        "VerificationTheory.frontier_subset_task"
      ],
      "remaining_obligations": [
        "Set containments verified; formalize randomized verifier classes and their uniform polynomial-time machines."
      ]
    },
    {
      "id": "thm:complete",
      "kind": "theorem",
      "title": "Expressive completeness of native/frontier pairs",
      "line": 910,
      "statement": "\\label{thm:complete}\nFix $k\\ge1$ and $L_0\\subseteq L_1$ with both languages in $\\SR{k}$.\nThere is a sound depth-$k$ stage with $\\Lang_R(S)=L_0$ and $\\Front_R(S)=L_1$\nfor a polynomially balanced task $R$. If both languages are in $\\SP{k}$,\nthe stage can be exact.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.StageFamilies.pair_native",
        "VerificationTheory.StageFamilies.pair_frontier",
        "VerificationTheory.StageFamilies.pair_realization"
      ],
      "verified_components": [
        "VerificationTheory.StageFamilies.pair_native",
        "VerificationTheory.StageFamilies.pair_frontier",
        "VerificationTheory.StageFamilies.pair_realization"
      ],
      "remaining_obligations": [
        "Semantic native/frontier realization with input-dependent bounded prefixes is checked. Supply uniform polynomial-time verifier construction, common bound padding, and randomized pointwise-gap preservation for the paper classes."
      ]
    },
    {
      "id": "thm:sandwich",
      "kind": "theorem",
      "title": "Sandwich bound",
      "line": 924,
      "statement": "\\label{thm:sandwich}\nFor every $k\\ge1$,\n\\[\n\\SP{k}\\subseteq\\SR{k}\\subseteq\\SP{k+1},\\qquad\n\\PP{k}\\subseteq\\PR{k}\\subseteq\\PP{k+1}.\n\\]",
      "status": "pending",
      "lean_declarations": [],
      "verified_components": [],
      "remaining_obligations": [
        "Exact paper statement and all model/resource dependencies remain to be closed."
      ]
    },
    {
      "id": "thm:regimes",
      "kind": "theorem",
      "title": "Conditional enlargement and derandomization",
      "line": 938,
      "statement": "\\label{thm:regimes}\n\\begin{enumerate}[label=(\\roman*)]\n\\item If $\\SR{1}\\not\\subseteq\\NP$, some sound randomized depth-one stage\nhas a frontier that no exact depth-one stage can equal.\n\\item If $\\BPP=\\Pclass$, then $\\SR{k}=\\SP{k}$ and $\\PR{k}=\\PP{k}$ for\nall $k$. Every randomized stage has a sound exact companion with the same\ndepth, object domains, exposure, native reach, and frontier, allowing a\ndifferent polynomial bound on terminal runtime.\n\\end{enumerate}",
      "status": "pending",
      "lean_declarations": [],
      "verified_components": [],
      "remaining_obligations": [
        "Exact paper statement and all model/resource dependencies remain to be closed."
      ]
    },
    {
      "id": "thm:depth",
      "kind": "theorem",
      "title": "Conditional depth obstructions",
      "line": 956,
      "statement": "\\label{thm:depth}\nFix $k\\ge1$.\n\\begin{enumerate}[label=(\\roman*)]\n\\item If $\\SP{k}\\ne\\SP{k+1}$, there is a task $R$ and an exact depth-$(k+1)$\nstage $T$ whose native language is not contained in the frontier of any sound\nexact depth-$k$ stage for $R$.\n\\item The analogous assertion holds for randomized depths $k,k+1$ if\n$\\SR{k}\\ne\\SR{k+1}$.\n\\item If $\\SP{k+1}\\ne\\SP{k+2}$, some exact depth-$(k+2)$ target cannot be\ncovered by any sound randomized depth-$k$ stage for its task.\n\\end{enumerate}",
      "status": "pending",
      "lean_declarations": [],
      "verified_components": [],
      "remaining_obligations": [
        "Exact paper statement and all model/resource dependencies remain to be closed."
      ]
    },
    {
      "id": "prop:certificate",
      "kind": "proposition",
      "title": "When certificates can replace challenge",
      "line": 979,
      "statement": "\\label{prop:certificate}\nLet $V(x,a,u)$ be polynomial-time with bounded strings $a,u$, and let\n$G(x,a)$ be a deterministic polynomial-time guard for the supported family.\nSuppose a polynomial-time exact checker $C(x,a,\\pi)$ has polynomially bounded\ncertificates and, for every bounded $(x,a)$ with $G(x,a)=1$, satisfies\n\\[\n\\exists\\pi\\ C(x,a,\\pi)=1\\quad\\Longleftrightarrow\\quad\n\\forall u\\ V(x,a,u)=1.\n\\]\nThen the guarded language\n\\begin{align*}\n&\\{x:\\exists a\\ [G(x,a)\\wedge\\forall u\\ V(x,a,u)=1]\\}\\\\\n&\\qquad=\\{x:\\exists a,\\pi\\ [G(x,a)\\wedge C(x,a,\\pi)=1]\\}\n\\end{align*}\nhas an exact depth-one certificate representation. Soundness of $C$ alone\ngives containment, not equality. If this guarded language is\n$\\SP{2}$-complete, such a uniform sound-and-complete certificate system\nimplies $\\SP{2}=\\NP$.",
      "status": "components_verified",
      "lean_declarations": [
        "BoundedCertificates.bounded_certificate_replacement",
        "BoundedCertificates.sound_bounded_containment"
      ],
      "verified_components": [
        "BoundedCertificates.bounded_certificate_replacement",
        "BoundedCertificates.sound_bounded_containment"
      ],
      "remaining_obligations": [
        "Explicit bounded semantic replacement verified; prove uniform machine running times and the NP/Sigma-2 consequence."
      ]
    },
    {
      "id": "prop:circuit-cost",
      "kind": "proposition",
      "title": "An explicit circuit resource account",
      "line": 1033,
      "statement": "\\label{prop:circuit-cost}\nRepresent a Boolean checker as a formula tree with input, constant,\nnegation, and conjunction nodes. A strict evaluator visiting both\nchildren at each conjunction performs exactly one node visit per tree\nnode. If guard and checker trees have sizes $s_G(n)$ and $s_C(n)$, their\nconjunction uses exactly $s_G(n)+s_C(n)+1$ node visits. Consequently,\npolynomially bounded tree sizes imply polynomially many visits. If one\nuniform polynomial-time procedure constructs these trees and their input\nwiring from the bounded strings $(x,a,\\pi)$, polynomial certificate and\nproposal bounds give a uniform polynomial-time verifier for $L_C$.",
      "status": "components_verified",
      "lean_declarations": [
        "BoundedCertificates.evalCost_exact",
        "BoundedCertificates.circuit_family_budget",
        "BoundedCertificates.guarded_circuit_cost"
      ],
      "verified_components": [
        "BoundedCertificates.evalCost_exact",
        "BoundedCertificates.circuit_family_budget",
        "BoundedCertificates.guarded_circuit_cost"
      ],
      "remaining_obligations": [
        "Exact visit count and size-envelope consequence verified; machine implementation and uniform tree generation remain open."
      ]
    },
    {
      "id": "prop:meta",
      "kind": "proposition",
      "title": "Bounded self-modification inside a fixed envelope",
      "line": 1326,
      "statement": "\\label{prop:meta}\nLet $h,c$ be polynomially bounded history and candidate strings. Assume one\ndeterministic polynomial-time admission predicate $A(x,h,c)$, one such\nexposure predicate $E(x,h,c,\\sigma,t)$, and one uniform polynomial-time\nrandomized terminal interpreter $C(x,h,c,z,t,\\vec y;r)$. These algorithms\ninclude all encoding and object-domain checks. There are common polynomial\nobject, coin, and runtime bounds and the same fixed $k$ move blocks, whose\ndomains are identical for every candidate. The\ndefault support is uniformly polynomial-time computable from $(x,h,c)$.\nEvery admitted candidate $S_{h,c}$ satisfies the pointwise gap and quantified\nsoundness for a common $R$. Choose $h,c$ before the moves and hidden coins.\nThen\n\\[\nL_{\\rm env}=\\{x:\\exists h,c\\ [A(x,h,c)\\wedge\nx\\in\\Front_R(S_{h,c})]\\}\\in\\SR{k}.\n\\]\nThe same holds with native reach in place of the frontier. With exact\nterminal checks both languages belong to $\\SP{k}$.",
      "status": "pending",
      "lean_declarations": [],
      "verified_components": [],
      "remaining_obligations": [
        "Exact paper statement and all model/resource dependencies remain to be closed."
      ]
    },
    {
      "id": "prop:selection",
      "kind": "proposition",
      "title": "Finite adaptive selection budget",
      "line": 1400,
      "statement": "\\label{prop:selection}\nSuppose a run makes at most $M$ selection calls, including rejected candidates.\nIf for every reachable pre-call history\n\\[\n\\Pr(B_i\\mid\\mathcal H_{i-1})\\le\\delta_i\n\\]\nfor fixed nonnegative budgets $\\delta_i$, then\n\\[\n\\Pr\\!\\left(\\bigcup_{i=1}^{M}B_i\\right)\n\\le\\sum_{i=1}^{M}\\delta_i.\n\\]\nIn particular, if each invalid fixed candidate has per-trial false acceptance\nprobability at most $1/3$, evaluated with independent fresh coins after the\ncandidate is fixed, an odd majority size\n$N\\ge18\\log(M/\\delta)$ gives a total false-selection probability at most\n$\\delta$ for $0<\\delta<1$.",
      "status": "paper_verified",
      "lean_declarations": [
        "VerificationTheory.adaptive_selection_budget",
        "VerificationTheory.invalid_majority_error",
        "VerificationTheory.majority_budget_calibration",
        "VerificationTheory.coupled_adaptive_majority_budget"
      ],
      "verified_components": [
        "VerificationTheory.adaptive_selection_budget",
        "VerificationTheory.invalid_majority_error",
        "VerificationTheory.majority_budget_calibration",
        "VerificationTheory.coupled_adaptive_majority_budget"
      ],
      "remaining_obligations": [],
      "verified_model": "Measurable bad events and conditional score laws; arbitrary measurable history spaces, Markov fresh-sampling kernels, exact joint-law coupling to the adaptive run. Independence is required within a call after fixing its history, never between calls."
    },
    {
      "id": "prop:paired",
      "kind": "proposition",
      "title": "Fresh paired evaluation with a transfer allowance",
      "line": 1447,
      "statement": "\\label{prop:paired}\nBefore call $i$, let $\\mathcal H_{i-1}$ fix the candidate, incumbent,\nevaluation criterion, sample size $m_i\\ge1$, desired gain $\\tau_i\\ge0$,\nand allowance $b_i\\ge0$. Conditional on this history, let\n$Y_{i1},\\ldots,Y_{im_i}\\in[-1,1]$ be independent paired score differences\nwith common mean $\\mu_i$. Assume the history-measurable deployment gain obeys\n\\[\nG_i\\ge\\mu_i-b_i\n\\quad\\text{for every reachable pre-call history.}\n\\]\nFor fixed $0<\\delta_i<1$, accept only when\n\\begin{equation}\\label{eq:paired-rule}\n\\overline Y_i>\\tau_i+b_i+\n\\sqrt{\\frac{2\\log(1/\\delta_i)}{m_i}}.\n\\end{equation}\nThen $\\Pr(\\text{accept at }i\\ \\wedge\\ G_i\\le\\tau_i\\mid\n\\mathcal H_{i-1})\\le\\delta_i$. For at most $M$ adaptive calls, the probability\nof any accepted update failing its declared gain criterion is at most\n$\\sum_{i=1}^{M}\\delta_i$.",
      "status": "paper_verified",
      "lean_declarations": [
        "VerificationTheory.paired_selection_error",
        "VerificationTheory.kernel_paired_selection_error",
        "VerificationTheory.coupled_adaptive_paired_budget"
      ],
      "verified_components": [
        "VerificationTheory.paired_selection_error",
        "VerificationTheory.kernel_paired_selection_error",
        "VerificationTheory.coupled_adaptive_paired_budget"
      ],
      "remaining_obligations": [],
      "verified_model": "Measurable bad events and conditional score laws; arbitrary measurable history spaces, Markov fresh-sampling kernels, exact joint-law coupling to the adaptive run. Independence is required within a call after fixing its history, never between calls."
    },
    {
      "id": "prop:goal-information",
      "status": "paper_verified",
      "lean_declarations": [
        "VerificationTheory.incompatible_specifications_force_abstention",
        "VerificationTheory.conflicting_goals_preclude_uniform_soundness"
      ],
      "verified_components": [
        "VerificationTheory.incompatible_specifications_force_abstention",
        "VerificationTheory.conflicting_goals_preclude_uniform_soundness"
      ],
      "remaining_obligations": [],
      "scope": "Exact logical consequence of task-relative soundness for the same accepted records. No complexity bound, gap, or human-source assumption is needed for the contradiction.",
      "kind": "proposition",
      "title": "Incompatible specifications force abstention",
      "line": 1552,
      "statement": "\\label{prop:goal-information}\nSuppose a fixed stage $S$ satisfies task-relative soundness for both $R_0$ and\n$R_1$. If an input $x$ satisfies\n\\[\n\\forall z\\quad\\neg\\bigl(R_0(x,z)\\wedge R_1(x,z)\\bigr),\n\\]\nthen $S$ has no accepted exposed output on $x$, so $x$ belongs to neither\nfrontier. Equivalently, nonempty accepted coverage at $x$ precludes soundness\nfor both incompatible specifications."
    },
    {
      "id": "prop:false",
      "kind": "proposition",
      "title": "Existential coins can create false frontier membership",
      "line": 1683,
      "statement": "\\label{prop:false}\nThere is a sound depth-one stage for which replacing bounded-error acceptance\nby $\\exists r\\,\\Core_S=1$ strictly enlarges the frontier and accepts inputs\noutside the task domain.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.falseCoinStage_probability",
        "VerificationTheory.falseCoinStage_gap",
        "VerificationTheory.falseCoinStage_sound",
        "VerificationTheory.existential_coin_replacement_is_unsound"
      ],
      "verified_components": [
        "VerificationTheory.falseCoinStage_probability",
        "VerificationTheory.falseCoinStage_gap",
        "VerificationTheory.falseCoinStage_sound",
        "VerificationTheory.existential_coin_replacement_is_unsound"
      ],
      "remaining_obligations": [
        "Concrete depth-one finite-coin counterexample and soundness are verified. Connect the constant-size stage to the uniform machine/resource representation."
      ]
    },
    {
      "id": "prop:sim",
      "kind": "proposition",
      "title": "Simulation and support normalization",
      "line": 2376,
      "statement": "\\label{prop:sim}\nMutual simulation preserves native reach and frontier. Every stage has a\nrepresentation with the same native reach and frontier and just two support\nstates, carrying optional support payloads inside tagged transcripts.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.normalized_native",
        "VerificationTheory.normalized_frontier"
      ],
      "verified_components": [
        "VerificationTheory.normalized_native",
        "VerificationTheory.normalized_frontier"
      ],
      "remaining_obligations": [
        "Two-support normalization verified; mutual-simulation transcript maps and their polynomial-time encodings remain open."
      ]
    },
    {
      "id": "prop:local-invariant",
      "kind": "proposition",
      "title": "Local guard invariant",
      "line": 2396,
      "statement": "\\label{prop:local-invariant}\nAt a fixed tuple, every observation $h(e,d)$ of exposure and thresholded\nacceptance that is invariant under Boolean guard transfer factors uniquely\nthrough $e\\wedge d$.",
      "status": "paper_verified",
      "lean_declarations": [
        "StagedAscentFused.local_transfer_factorization"
      ],
      "verified_components": [
        "StagedAscentFused.local_transfer_factorization"
      ],
      "remaining_obligations": [],
      "scope": "The statement quantifies only Boolean exposure/acceptance observations and guard-transfer invariance. StagedAscentFused.local_transfer_factorization supplies both the factor and its uniqueness exactly; no machine, runtime, or hierarchy premise occurs in this local statement."
    },
    {
      "id": "prop:branches",
      "kind": "proposition",
      "title": "Two independent same-depth realizations",
      "line": 2414,
      "statement": "\\label{prop:branches}\nFor any $L_0\\subsetneq L_1$ in $\\SR{k}$, frontier escape can be realized at\ndepth $k$ by changing only the core, or by changing only exposure.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.StageFamilies.chain_languages",
        "VerificationTheory.StageFamilies.core_step_preserves_exposure",
        "VerificationTheory.StageFamilies.exposure_step_preserves_core"
      ],
      "verified_components": [
        "VerificationTheory.StageFamilies.chain_languages",
        "VerificationTheory.StageFamilies.core_step_preserves_exposure",
        "VerificationTheory.StageFamilies.exposure_step_preserves_core"
      ],
      "remaining_obligations": [
        "The semantic construction permits independently labeled core/exposure steps. Finish the finite depth-k randomized verifier realization, common bounds, and uniform resource account."
      ]
    },
    {
      "id": "unnamed-2484",
      "kind": "proposition",
      "title": "",
      "line": 2432,
      "statement": "Given a finite chain $L_0\\subsetneq\\cdots\\subsetneq L_m$ in $\\SR{k}$ and\nany sequence of labels $b_i\\in\\{\\mathrm{core},\\mathrm{support}\\}$, there are\nsound depth-$k$ stages with native and frontier languages both equal to $L_i$\nsuch that transition $i$ changes only the component indicated by $b_i$.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.StageFamilies.chain_languages",
        "VerificationTheory.StageFamilies.core_step_preserves_exposure",
        "VerificationTheory.StageFamilies.exposure_step_preserves_core",
        "VerificationTheory.StageFamilies.chain_sound"
      ],
      "verified_components": [
        "VerificationTheory.StageFamilies.chain_languages",
        "VerificationTheory.StageFamilies.core_step_preserves_exposure",
        "VerificationTheory.StageFamilies.exposure_step_preserves_core",
        "VerificationTheory.StageFamilies.chain_sound"
      ],
      "remaining_obligations": [
        "Semantic finite chains and soundness under nested accepted languages are checked. Finish uniform polynomial-time tagged encodings and pointwise-gap preservation of the complete depth-k family."
      ]
    },
    {
      "id": "prop:xor-case",
      "kind": "proposition",
      "title": "Search gains and an enforced quota",
      "line": 2694,
      "statement": "\\label{prop:xor-case}\nFor this uniform exact family,\n\\[\n\\Lang_R(S_{B,b_0})=\\{(1^d,a):\\|a\\|_0\\le b_0(d)\\},\\qquad\n\\Front_R(S_{B,b_0})=\\{(1^d,a):\\|a\\|_0\\le B(d)\\}.\n\\]\nTwo proposal policies with full support on the same candidate programs can\nhave an unbounded ratio of per-attempt success probabilities while preserving\nthese languages: for every target/quota pair with $\\|a\\|_0\\le q\\le B(d)$,\nthe ratio is $2^{d-1}+1/2$. If $q<\\|a\\|_0$, both probabilities are zero. For $b=\\lfloor d/2\\rfloor$, changing $(B,b_0)$ from $(b,0)$ to\n$(b,b)$ internalizes support. Changing it to $(b+1,b+1)$ then yields native\nescape at every $d\\ge1$, witnessed by any $a$ of weight $b+1$.",
      "status": "components_verified",
      "lean_declarations": [
        "VerificationTheory.XorQuota.coefficient_correct_iff",
        "VerificationTheory.XorQuota.native_iff",
        "VerificationTheory.XorQuota.frontier_iff",
        "VerificationTheory.XorQuota.uniform_success",
        "VerificationTheory.XorQuota.guided_success",
        "VerificationTheory.XorQuota.success_ratio",
        "VerificationTheory.XorQuota.both_fail_below_quota",
        "VerificationTheory.XorQuota.support_internalization",
        "VerificationTheory.XorQuota.native_escape_every_positive_dimension",
        "VerificationTheory.XorQuota.policies_have_full_support",
        "VerificationTheory.XorQuota.success_ratios_unbounded"
      ],
      "verified_components": [
        "VerificationTheory.XorQuota.coefficient_correct_iff",
        "VerificationTheory.XorQuota.native_iff",
        "VerificationTheory.XorQuota.frontier_iff",
        "VerificationTheory.XorQuota.uniform_success",
        "VerificationTheory.XorQuota.guided_success",
        "VerificationTheory.XorQuota.success_ratio",
        "VerificationTheory.XorQuota.both_fail_below_quota",
        "VerificationTheory.XorQuota.support_internalization",
        "VerificationTheory.XorQuota.native_escape_every_positive_dimension",
        "VerificationTheory.XorQuota.policies_have_full_support",
        "VerificationTheory.XorQuota.success_ratios_unbounded"
      ],
      "remaining_obligations": [
        "Coefficient semantics, exact quota stages, fair-bit proposal probability, guided-mixture probability, unbounded ratio, internalization, and positive-dimension escape are checked. Finish the canonical sorted/binary program encodings and jointly uniform polynomial-time implementation."
      ]
    }
  ],
  "source_sha256": "c48f851d4d5a33d35e343944c6fa6f9b73cc673e0c78821fdc05304b9ea2d9cd",
  "standard_foundations": [
    "Lean 4.34.1",
    "Mathlib d13f23b723b8a846827a245b89c10fc7d3f11612"
  ],
  "allowed_axioms": [
    "propext",
    "Classical.choice",
    "Quot.sound"
  ],
  "full_target_complete": false,
  "remaining_foundations": [
    "Uniform polynomial-time machine construction, composition, encoding, and bounded-quantifier hierarchy definitions.",
    "Lautemann/Sipser BPP-to-Sigma-2 proof, RV sandwich, derandomization, and conditional depth results.",
    "Exact odd-majority distribution/threshold preservation for every allowed repetition count, with uniform resource bounds.",
    "Complete uniform finite-stage representation/completeness, component-change chains, immutable gate and XOR family constructions."
  ],
  "completion_rule": "Only exact paper statements with closed model/resource dependencies may be marked paper_verified. Partial/model proofs do not satisfy the full target."
}


==> anc/formalization/verify.py <==
#!/usr/bin/env python3
"""Build proofs, audit every project theorem's axioms, and check paper-target status."""
import argparse
import hashlib
import json
from pathlib import Path
import re
import subprocess
import sys

ROOT = Path(__file__).resolve().parent

def run(*command):
    result = subprocess.run(command, cwd=ROOT, text=True, stdout=subprocess.PIPE,
                            stderr=subprocess.STDOUT)
    return result.returncode, result.stdout

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--require-complete", action="store_true")
    parser.add_argument("--paper-source", type=Path,
                        help="location of the locked manuscript in a portable review package")
    args = parser.parse_args()
    evidence = ROOT / ".verification"
    evidence.mkdir(exist_ok=True)
    manifest = {}
    for source in sorted([*ROOT.glob("*.lean"), *ROOT.glob("*/*.lean")]):
        text = source.read_text()
        clean = re.sub(r"/-.*?-/", "", text, flags=re.S)
        clean = re.sub(r"--[^\n]*", "", clean)
        clean = re.sub(r'\"(?:\\.|[^\"\\])*\"', '\"\"', clean)
        if re.search(r"\b(sorry|admit|axiom|unsafe|native_decide)\b", clean):
            raise SystemExit("Unapproved proof escape: " + str(source))
        manifest[str(source.relative_to(ROOT))] = hashlib.sha256(source.read_bytes()).hexdigest()
    build_code, build_output = run("lake", "build")
    (evidence / "build.log").write_text(build_output)
    if build_code or "warning:" in build_output or "error:" in build_output:
        print(build_output)
        raise SystemExit("Build failed or emitted diagnostics")
    audit_code, audit_output = run("lake", "env", "lean", "AxiomAudit.lean")
    (evidence / "axiom-audit.log").write_text(audit_output)
    if audit_code or "AXIOM_AUDIT_PASS" not in audit_output:
        print(audit_output)
        raise SystemExit("Axiom audit failed")
    coverage = json.loads((ROOT / "paper-coverage.json").read_text())
    audited = set(re.findall(r"AUDIT ([^\s:]+)\s*:", audit_output))
    for item in coverage["statements"]:
        missing = set(item["lean_declarations"]) - audited
        if missing:
            raise SystemExit("Coverage refers to unaudited declarations: " + ", ".join(sorted(missing)))
    source = args.paper_source or ROOT.parents[1] / coverage["source"]
    if hashlib.sha256(source.read_bytes()).hexdigest() != coverage["source_sha256"]:
        raise SystemExit("Paper source changed; refresh and review theorem coverage before claiming completeness")
    remaining = [item["id"] for item in coverage["statements"]
                 if item["status"] != "paper_verified" or item["remaining_obligations"]]
    foundations = coverage.get("remaining_foundations", [])
    complete = not remaining and not foundations
    theorem_count = int(re.search(r"AXIOM_AUDIT_PASS (\d+)", audit_output).group(1))
    result = {"proof_build": "passed", "axiom_audit": "passed",
              "audited_theorem_declarations": theorem_count,
              "paper_complete": complete, "paper_targets": len(coverage["statements"]),
              "open_targets": remaining, "remaining_foundations": foundations, "sources": manifest}
    (evidence / "verification.json").write_text(json.dumps(result, indent=2) + "\n")
    print("Proof build and complete project axiom audit passed.")
    print(audit_output.splitlines()[-1])
    print("Paper completeness:", "PASS" if complete else "OPEN")
    print("Open paper targets:", ", ".join(remaining))
    if args.require_complete and not complete:
        raise SystemExit(2)

if __name__ == "__main__":
    main()


==> anc/integrated/audit.py <==
#!/usr/bin/env python3
"""Exact finite checks for the integrated probabilistic-stage manuscript.

No sampling or external packages. Outputs rational probabilities, domains,
semantic input sets, and a hash binding the report to this source file.
These checks do not establish an asymptotic complexity-class separation.
"""
from fractions import Fraction as F
from hashlib import sha256
from itertools import product
from math import comb
from pathlib import Path
import json


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def majority_probability(p, n):
    require(n > 0 and n % 2 == 1, "Majority count must be positive and odd")
    return sum((F(comb(n, i)) * p**i * (1-p)**(n-i)
                for i in range(n//2+1, n+1)), F(0))


def noisy(core, tape):
    return core if tape != (0, 0) else not core


def probabilistic_checks():
    tapes = tuple(product((0, 1), repeat=2))
    result = {}
    for truth in (False, True):
        p = F(sum(noisy(truth, t) for t in tapes), 4)
        p3 = F(sum(sum(noisy(truth, t) for t in ts) >= 2
                   for ts in product(tapes, repeat=3)), 4**3)
        expected = F(3, 4) if truth else F(1, 4)
        require(p == expected, "Four-tape probability")
        require(p3 == majority_probability(p, 3), "Enumeration versus binomial")
        require((p3 >= F(2, 3)) == truth, "Threshold preservation")
        require(any(noisy(truth, t) for t in tapes), "Naive accepts false tuple")
        result[str(truth).lower()] = {"single": str(p), "majority_3": str(p3),
                                    "any_tape_accepts": True}
    require(majority_probability(F(2, 3), 1) == F(2, 3), "Boundary base case")
    checks = 0
    for m in range(8):
        for numerator in range(33):
            p = F(numerator, 32)
            delta = majority_probability(p, 2*m+3) - majority_probability(p, 2*m+1)
            formula = comb(2*m+1, m)*p**(m+1)*(1-p)**(m+1)*(2*p-1)
            require(delta == formula, "Majority increment identity")
            checks += 1
    false_or = 1-F(3, 4)**3
    require(false_or == F(37, 64), "OR amplifies false acceptance")
    result["false_accept_any_of_3"] = str(false_or)
    result["majority_increment_checks"] = checks
    return result


def patch_checks():
    values = ("alpha", "beta", "gamma")
    default = "<missing>"
    domain = tuple(range(-3, 5))
    samples = (0, 2, 3, 4)

    def original(i):
        return default if i > 3 else values[i]

    def upper(i):
        return default if i >= 3 else values[i]

    def full(i):
        return default if i < 0 or i >= 3 else values[i]

    def outcome(fn, i):
        try:
            return ("value", fn(i))
        except IndexError:
            return ("IndexError",)

    def check_certificate(fn, certificate):
        return (set(certificate) == set(domain)
                and all(certificate[i] == outcome(fn, i) == outcome(full, i)
                        for i in domain))

    rows = {}
    for name, fn in (("original", original), ("upper_only", upper), ("full", full)):
        certificate = {i: outcome(fn, i) for i in domain}
        rows[name] = {
            "sampled": all(outcome(fn, i) == outcome(full, i) for i in samples),
            "exhaustive": all(outcome(fn, i) == outcome(full, i) for i in domain),
            "certificate": check_certificate(fn, certificate),
        }
    require(rows["upper_only"] == {"sampled": True, "exhaustive": False,
                                  "certificate": False}, "Hidden negative index")
    valid_certificate = {i: outcome(full, i) for i in domain}
    require(not check_certificate(upper, valid_certificate), "Reject borrowed certificate")
    require(not check_certificate(full, {i: outcome(full, i) for i in samples}),
            "Reject incomplete certificate")
    accepted = {"valid_certificate"}
    declarations = {
        "S0": ({"uncertified"}, {"uncertified"}),
        "S1": ({"uncertified"}, {"uncertified", "valid_certificate"}),
        "S2": ({"uncertified", "valid_certificate"},
               {"uncertified", "valid_certificate"}),
    }
    languages = {name: {"L": ["x_star"] if native & accepted else [],
                        "F": ["x_star"] if exposed & accepted else []}
                 for name, (native, exposed) in declarations.items()}
    require(languages == {"S0": {"L": [], "F": []},
                          "S1": {"L": [], "F": ["x_star"]},
                          "S2": {"L": ["x_star"], "F": ["x_star"]}},
            "Exposure and internalization languages")
    return {"domain": domain, "sampled_inputs": samples, "candidate_outcomes": rows,
            "stage_languages": languages,
            "borrowed_and_incomplete_certificates_rejected": True}


def guard_and_soundness_checks():
    invariant = []
    for outputs in product((False, True), repeat=4):
        def h(e, d):
            return outputs[2*int(e)+int(d)]
        if all(h(e and g, d) == h(e, g and d)
               for e, d, g in product((False, True), repeat=3)):
            require(all(h(e, d) == h(True, e and d)
                        for e, d in product((False, True), repeat=2)),
                    "Invariant factors through conjunction")
            invariant.append(outputs)
    require(len(invariant) == 4, "Exactly four Boolean invariant observations")
    quantified = any(all(u == 0 for u in (0, 1)) for a in (0, 1))
    local_accept = any(u == 0 for a, u in product((0, 1), repeat=2))
    require(not quantified and local_accept, "Quantified versus pointwise soundness")
    source_e = source_c = {"a"}
    target1_e, target1_c = {"a"}, {"a", "b"}
    target2_e, target2_c = {"a", "b"}, {"a"}
    require(target1_e & target1_c == target2_e & target2_c == source_e & source_c,
            "Guard transfer preserves accepted transcripts")
    require(target1_c-source_c == {"b"} and not target1_e-source_e,
            "First raw label is core")
    require(target2_e-source_e == {"b"} and not target2_c-source_c,
            "Second raw label is support")
    return {"boolean_observations_examined": 16, "guard_invariant_observations": 4,
            "quantified_soundness_counterexample": True, "branch_label_swap": True}


def freivalds_checks():
    matrices = tuple(product((0, 1), repeat=4))
    vectors = tuple(product((0, 1), repeat=2))

    def mv(a, v):
        return tuple(sum(a[2*i+j]*v[j] for j in range(2)) % 2 for i in range(2))

    def mm(a, b):
        return tuple(sum(a[2*i+k]*b[2*k+j] for k in range(2)) % 2
                     for i in range(2) for j in range(2))

    correct, incorrect, max_error = 0, 0, F(0)
    for a, b, c in product(matrices, repeat=3):
        flags = tuple(mv(a, mv(b, v)) == mv(c, v) for v in vectors)
        prob = F(sum(x and y for x, y in product(flags, repeat=2)), 16)
        if mm(a, b) == c:
            require(prob == 1, "Matrix-product completeness")
            correct += 1
        else:
            require(prob <= F(1, 4), "Uniform two-trial false-accept bound")
            incorrect += 1
            max_error = max(max_error, prob)
    return {"field": "F_2", "matrix_size": 2, "matrix_triples": correct+incorrect,
            "true_products": correct, "false_products": incorrect,
            "max_false_accept_two_trials": str(max_error)}


def selection_checks():
    # Same invalid proposal, fresh calls: shows why a loop needs a global budget.
    delta = F(1, 4)
    rounds = 3
    tapes = tuple(product((0, 1), repeat=2))
    any_false = F(sum(any(noisy(False, t) for t in history)
                      for history in product(tapes, repeat=rounds)), 4**rounds)
    require(any_false == 1-(1-delta)**rounds, "Repeated selection probability")
    require(any_false <= rounds*delta, "Finite union bound")
    return {"evaluations": rounds, "per_evaluation_error": str(delta),
            "any_false_accept": str(any_false), "union_bound": str(rounds*delta)}


def main():
    report = {"source_sha256": sha256(Path(__file__).read_bytes()).hexdigest(),
              "method": "complete finite enumeration and exact rational arithmetic",
              "patch": patch_checks(), "probabilistic_core": probabilistic_checks(),
              "invariants": guard_and_soundness_checks(),
              "freivalds": freivalds_checks(), "selection": selection_checks(),
              "scope": "finite examples; no empirical neural-judge or PH separation claim"}
    print(json.dumps(report, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/integrated/audit_results.json <==
{
  "freivalds": {
    "false_products": 3840,
    "field": "F_2",
    "matrix_size": 2,
    "matrix_triples": 4096,
    "max_false_accept_two_trials": "1/4",
    "true_products": 256
  },
  "invariants": {
    "boolean_observations_examined": 16,
    "branch_label_swap": true,
    "guard_invariant_observations": 4,
    "quantified_soundness_counterexample": true
  },
  "method": "complete finite enumeration and exact rational arithmetic",
  "patch": {
    "borrowed_and_incomplete_certificates_rejected": true,
    "candidate_outcomes": {
      "full": {
        "certificate": true,
        "exhaustive": true,
        "sampled": true
      },
      "original": {
        "certificate": false,
        "exhaustive": false,
        "sampled": false
      },
      "upper_only": {
        "certificate": false,
        "exhaustive": false,
        "sampled": true
      }
    },
    "domain": [
      -3,
      -2,
      -1,
      0,
      1,
      2,
      3,
      4
    ],
    "sampled_inputs": [
      0,
      2,
      3,
      4
    ],
    "stage_languages": {
      "S0": {
        "F": [],
        "L": []
      },
      "S1": {
        "F": [
          "x_star"
        ],
        "L": []
      },
      "S2": {
        "F": [
          "x_star"
        ],
        "L": [
          "x_star"
        ]
      }
    }
  },
  "probabilistic_core": {
    "false": {
      "any_tape_accepts": true,
      "majority_3": "5/32",
      "single": "1/4"
    },
    "false_accept_any_of_3": "37/64",
    "majority_increment_checks": 264,
    "true": {
      "any_tape_accepts": true,
      "majority_3": "27/32",
      "single": "3/4"
    }
  },
  "scope": "finite examples; no empirical neural-judge or PH separation claim",
  "selection": {
    "any_false_accept": "37/64",
    "evaluations": 3,
    "per_evaluation_error": "1/4",
    "union_bound": "3/4"
  },
  "source_sha256": "b4413880742eed2a4f4e1d00c54dc37034b733049c25c41589cb6eea01d48f36"
}


==> anc/integrated/figures/amplification.dat <==
p n1 n3 n15
0 0 0 0
0.00833333333333 0.00833333333333 0.000207175925926 1.42069925749e-13
0.0166666666667 0.0166666666667 0.000824074074074 3.45135424561e-11
0.025 0.025 0.00184375 8.39090876999e-10
0.0333333333333 0.0333333333333 0.00325925925926 7.94782601732e-09
0.0416666666667 0.0416666666667 0.00506365740741 4.49051406291e-08
0.05 0.05 0.00725 1.82957337871e-07
0.0583333333333 0.0583333333333 0.00981134259259 5.94787975532e-07
0.0666666666667 0.0666666666667 0.0127407407407 1.63895873934e-06
0.075 0.075 0.01603125 3.98005141547e-06
0.0833333333333 0.0833333333333 0.0196759259259 8.74736542242e-06
0.0916666666667 0.0916666666667 0.0236678240741 1.77326456009e-05
0.1 0.1 0.028 3.3624887968e-05
0.108333333333 0.108333333333 0.0326655092593 6.02779482219e-05
0.116666666667 0.116666666667 0.0376574074074 0.000103004574894
0.125 0.125 0.04296875 0.000168888691178
0.133333333333 0.133333333333 0.0485925925926 0.000267106314703
0.141666666667 0.141666666667 0.0545219907407 0.000409244467842
0.15 0.15 0.06075 0.000609606807688
0.158333333333 0.158333333333 0.0672696759259 0.000885494493342
0.166666666667 0.166666666667 0.0740740740741 0.00125745099353
0.175 0.175 0.08115625 0.00174946009374
0.183333333333 0.183333333333 0.0885092592593 0.00238908725406
0.191666666667 0.191666666667 0.0961261574074 0.00320755565579
0.2 0.2 0.104 0.00423974970982
0.208333333333 0.208333333333 0.112123842593 0.00552414043461
0.216666666667 0.216666666667 0.120490740741 0.00710262889504
0.225 0.225 0.12909375 0.00902030577571
0.233333333333 0.233333333333 0.137925925926 0.0113251270924
0.241666666667 0.241666666667 0.146980324074 0.0140675079779
0.25 0.25 0.15625 0.0172998383641
0.258333333333 0.258333333333 0.165728009259 0.0210759261881
0.266666666667 0.266666666667 0.175407407407 0.0254503754241
0.275 0.275 0.18528125 0.0304779077712
0.283333333333 0.283333333333 0.195342592593 0.0362126381619
0.291666666667 0.291666666667 0.205584490741 0.0427073153892
0.3 0.3 0.216 0.0500125400538
0.308333333333 0.308333333333 0.226582175926 0.0581759726966
0.316666666667 0.316666666667 0.237324074074 0.0672415454004
0.325 0.325 0.24821875 0.0772486903063
0.333333333333 0.333333333333 0.259259259259 0.0882315984068
0.341666666667 0.341666666667 0.270438657407 0.100218521644
0.35 0.35 0.28175 0.113231130776
0.358333333333 0.358333333333 0.293186342593 0.127283940683
0.366666666667 0.366666666667 0.304740740741 0.142383813793
0.375 0.375 0.31640625 0.158529551124
0.383333333333 0.383333333333 0.328175925926 0.175711579092
0.391666666667 0.391666666667 0.340042824074 0.193911738761
0.4 0.4 0.352 0.21310318261
0.408333333333 0.408333333333 0.364040509259 0.233250382214
0.416666666667 0.416666666667 0.376157407407 0.254309248491
0.425 0.425 0.38834375 0.27622736443
0.433333333333 0.433333333333 0.400592592593 0.298944328416
0.441666666667 0.441666666667 0.412896990741 0.322392204575
0.45 0.45 0.42525 0.346496074853
0.458333333333 0.458333333333 0.437644675926 0.371174685979
0.466666666667 0.466666666667 0.450074074074 0.396341182969
0.475 0.475 0.46253125 0.42190391947
0.483333333333 0.483333333333 0.475009259259 0.447767334072
0.491666666667 0.491666666667 0.487501157407 0.47383288065
0.5 0.5 0.5 0.5
0.508333333333 0.508333333333 0.512498842593 0.52616711935
0.516666666667 0.516666666667 0.524990740741 0.552232665928
0.525 0.525 0.53746875 0.57809608053
0.533333333333 0.533333333333 0.549925925926 0.603658817031
0.541666666667 0.541666666667 0.562355324074 0.628825314021
0.55 0.55 0.57475 0.653503925147
0.558333333333 0.558333333333 0.587103009259 0.677607795425
0.566666666667 0.566666666667 0.599407407407 0.701055671584
0.575 0.575 0.61165625 0.72377263557
0.583333333333 0.583333333333 0.623842592593 0.745690751509
0.591666666667 0.591666666667 0.635959490741 0.766749617786
0.6 0.6 0.648 0.78689681739
0.608333333333 0.608333333333 0.659957175926 0.806088261239
0.616666666667 0.616666666667 0.671824074074 0.824288420908
0.625 0.625 0.68359375 0.841470448876
0.633333333333 0.633333333333 0.695259259259 0.857616186207
0.641666666667 0.641666666667 0.706813657407 0.872716059317
0.65 0.65 0.71825 0.886768869224
0.658333333333 0.658333333333 0.729561342593 0.899781478356
0.666666666667 0.666666666667 0.740740740741 0.911768401593
0.675 0.675 0.75178125 0.922751309694
0.683333333333 0.683333333333 0.762675925926 0.9327584546
0.691666666667 0.691666666667 0.773417824074 0.941824027303
0.7 0.7 0.784 0.949987459946
0.708333333333 0.708333333333 0.794415509259 0.957292684611
0.716666666667 0.716666666667 0.804657407407 0.963787361838
0.725 0.725 0.81471875 0.969522092229
0.733333333333 0.733333333333 0.824592592593 0.974549624576
0.741666666667 0.741666666667 0.834271990741 0.978924073812
0.75 0.75 0.84375 0.982700161636
0.758333333333 0.758333333333 0.853019675926 0.985932492022
0.766666666667 0.766666666667 0.862074074074 0.988674872908
0.775 0.775 0.87090625 0.990979694224
0.783333333333 0.783333333333 0.879509259259 0.992897371105
0.791666666667 0.791666666667 0.887876157407 0.994475859565
0.8 0.8 0.896 0.99576025029
0.808333333333 0.808333333333 0.903873842593 0.996792444344
0.816666666667 0.816666666667 0.911490740741 0.997610912746
0.825 0.825 0.91884375 0.998250539906
0.833333333333 0.833333333333 0.925925925926 0.998742549006
0.841666666667 0.841666666667 0.932730324074 0.999114505507
0.85 0.85 0.93925 0.999390393192
0.858333333333 0.858333333333 0.945478009259 0.999590755532
0.866666666667 0.866666666667 0.951407407407 0.999732893685
0.875 0.875 0.95703125 0.999831111309
0.883333333333 0.883333333333 0.962342592593 0.999896995425
0.891666666667 0.891666666667 0.967334490741 0.999939722052
0.9 0.9 0.972 0.999966375112
0.908333333333 0.908333333333 0.976332175926 0.999982267354
0.916666666667 0.916666666667 0.980324074074 0.999991252635
0.925 0.925 0.98396875 0.999996019949
0.933333333333 0.933333333333 0.987259259259 0.999998361041
0.941666666667 0.941666666667 0.990188657407 0.999999405212
0.95 0.95 0.99275 0.999999817043
0.958333333333 0.958333333333 0.994936342593 0.999999955095
0.966666666667 0.966666666667 0.996740740741 0.999999992052
0.975 0.975 0.99815625 0.999999999161
0.983333333333 0.983333333333 0.999175925926 0.999999999965
0.991666666667 0.991666666667 0.999792824074 1
1 1 1 1


==> anc/integrated/figures/data_manifest.json <==
{
  "at_three_trials": {
    "any_false_acceptance": "37/64",
    "majority_false_acceptance": "5/32"
  },
  "data_files": {
    "amplification.dat": "a5846438213bee428fe4620d71102bfba7783816f5eb015d61aa436bdb5bbe79",
    "false_acceptance.dat": "e2876235e25b4bc3504801a21c8a278d9638325dc5f7292230fdb1ac8859d333",
    "xor_success.dat": "8b4eb969dcc1fc4a38083e3aab71bf6543d4273b17722edfa44192b4fdd66cfb"
  },
  "generator_sha256": "cb3835793c5d67a5546ec5b12a1f55c0a069d68b666e8a515a137b1c6e65e1a7",
  "method": "exact Fraction/binomial arithmetic, decimal coordinates for rendering",
  "scope": "analytic curves and exact finite enumeration; no empirical RSI measurement",
  "xor_audit_sha256": "b584882729f3ed2583d935d88519c7c2807a7e2f754c0dc63571e49cfc8d3fac",
  "xor_policy_conditions": {
    "attempt_count": 4,
    "biased_four_attempts": "252682495/268435456",
    "biased_policy": "half correct-program point mass, half uniform",
    "biased_success": "65/128",
    "default_biased_success": "0",
    "default_quota": 0,
    "default_uniform_success": "0",
    "maximum_quota": 3,
    "selected_quota": 3,
    "stage": "source",
    "support_mode": "explicit_optional_quota",
    "target": [
      1,
      1,
      1,
      0,
      0,
      0
    ],
    "uniform_four_attempts": "1024255/16777216",
    "uniform_policy": "uniform over all d-bit candidate masks",
    "uniform_success": "1/64"
  },
  "xor_weight_class_counts": [
    1,
    6,
    15,
    20,
    15,
    6,
    1
  ]
}


==> anc/integrated/figures/false_acceptance.dat <==
n majority any
1 0.25 0.25
3 0.15625 0.578125
5 0.103515625 0.7626953125
7 0.070556640625 0.866516113281
9 0.0489273071289 0.924915313721
11 0.034327507019 0.957764863968
13 0.0242901444435 0.976242735982
15 0.0172998383641 0.98663653899
17 0.0123847794021 0.992483053182
19 0.00890327930392 0.995771717415
21 0.006422710484 0.997621591046


==> anc/integrated/figures/generate_data.py <==
#!/usr/bin/env python3
"""Generate exact analytic figure data; no empirical or learned-RSI measurements."""
from fractions import Fraction as F
from hashlib import sha256
from math import comb
from pathlib import Path
import json

HERE = Path(__file__).resolve().parent

def majority(p, n):
    return sum((F(comb(n, k)) * p**k * (1-p)**(n-k)
                for k in range(n//2+1, n+1)), F())

def write_table(name, headers, rows):
    text = ' '.join(headers) + '\n'
    text += '\n'.join(' '.join(f'{float(x):.12g}' for x in row) for row in rows) + '\n'
    (HERE/name).write_text(text)

def main():
    amplification = []
    for i in range(121):
        p = F(i,120)
        values = [majority(p,n) for n in (1,3,15)]
        if p <= F(1,3): assert all(v <= F(1,3) for v in values)
        if p >= F(2,3): assert all(v >= F(2,3) for v in values)
        amplification.append((p,*values))
    assert majority(F(1,4),3) == F(5,32)
    assert 1-(1-F(1,4))**3 == F(37,64)
    write_table('amplification.dat', ['p','n1','n3','n15'], amplification)
    write_table('false_acceptance.dat', ['n','majority','any'],
                [(n,majority(F(1,4),n),1-F(3,4)**n) for n in range(1,22,2)])
    audit_path = HERE.parent/'xor_envelope_results.json'
    audit = json.loads(audit_path.read_text())
    row = next(r for r in audit['rows'] if r['dimension']==6)
    policy = row['policy_comparison']
    assert policy['target'] == [1,1,1,0,0,0]
    assert policy['stage']=='source' and policy['selected_quota']==3
    assert policy['support_mode']=='explicit_optional_quota'
    p0,p1 = F(policy['uniform_success']),F(policy['biased_success'])
    assert (p0,p1)==(F(1,64),F(65,128))
    assert 1-(1-p0)**4 == F(policy['uniform_four_attempts'])
    assert 1-(1-p1)**4 == F(policy['biased_four_attempts'])
    assert F(policy['default_uniform_success']) == F(policy['default_biased_success']) == 0
    write_table('xor_success.dat',['m','uniform','mixture'],
                [(m,1-(1-p0)**m,1-(1-p1)**m) for m in range(1,65)])
    counts = [(r['native_count'],r['frontier_count']) for r in row['stages'].values()]
    assert sorted(counts)==[(1,42),(42,42),(57,57)]
    assert [comb(6,j) for j in range(7)]==[1,6,15,20,15,6,1]
    manifest = {
        'method':'exact Fraction/binomial arithmetic, decimal coordinates for rendering',
        'generator_sha256':sha256(Path(__file__).read_bytes()).hexdigest(),
        'xor_audit_sha256':sha256(audit_path.read_bytes()).hexdigest(),
        'xor_policy_conditions':policy,
        'xor_weight_class_counts':[comb(6,j) for j in range(7)],
        'at_three_trials':{'majority_false_acceptance':'5/32','any_false_acceptance':'37/64'},
        'data_files':{name:sha256((HERE/name).read_bytes()).hexdigest()
                      for name in ('amplification.dat','false_acceptance.dat','xor_success.dat')},
        'scope':'analytic curves and exact finite enumeration; no empirical RSI measurement'}
    (HERE/'data_manifest.json').write_text(json.dumps(manifest,indent=2,sort_keys=True)+'\n')
    print('Generated three figure data tables; exact checks and source-audit bindings passed.')

if __name__=='__main__': main()


==> anc/integrated/figures/xor_success.dat <==
m uniform mixture
1 0.015625 0.5078125
2 0.031005859375 0.757751464844
3 0.0461463928223 0.880768299103
4 0.0610503554344 0.941315647215
5 0.0757214436308 0.971116295113
6 0.090163296074 0.985783801501
7 0.104379494573 0.993002964801
8 0.11837356497 0.996556146738
9 0.132148978018 0.998304978473
10 0.145709150236 0.999165731592
11 0.159057444764 0.999589383518
12 0.172197172189 0.9997978997
13 0.185131591374 0.999900528759
14 0.197863910258 0.999951041498
15 0.210397286661 0.999975903238
16 0.222734829057 0.999988139875
17 0.234879597353 0.999994162595
18 0.246834603644 0.999997126902
19 0.258602812962 0.999998585897
20 0.270187144009 0.999999303996
21 0.281590469884 0.999999657436
22 0.292815618792 0.999999831394
23 0.303865374749 0.999999917014
24 0.314742478268 0.999999959155
25 0.325449627045 0.999999979897
26 0.335989476623 0.999999990105
27 0.346364641051 0.99999999513
28 0.356577693534 0.999999997603
29 0.366631167073 0.99999999882
30 0.376527555087 0.999999999419
31 0.386269312039 0.999999999714
32 0.395858854038 0.999999999859
33 0.405298559444 0.999999999931
34 0.414590769453 0.999999999966
35 0.42373778868 0.999999999983
36 0.432741885732 0.999999999992
37 0.441605293767 0.999999999996
38 0.450330211052 0.999999999998
39 0.458918801504 0.999999999999
40 0.467373195231 1
41 0.475695489055 1
42 0.483887747039 1
43 0.491952000991 1
44 0.499890250976 1
45 0.507704465805 1
46 0.515396583526 1
47 0.522968511909 1
48 0.53042212891 1
49 0.537759283146 1
50 0.544981794347 1
51 0.55209145381 1
52 0.559090024844 1
53 0.565979243206 1
54 0.572760817531 1
55 0.579436429757 1
56 0.586007735542 1
57 0.592476364674 1
58 0.598843921476 1
59 0.605111985203 1
60 0.611282110434 1
61 0.617355827459 1
62 0.623334642655 1
63 0.629220038863 1
64 0.635013475756 1


==> anc/integrated/test_xor_envelope.py <==
import unittest
from fractions import Fraction
from itertools import product
from xor_envelope import Harness, audit, core, correct_program, execute, policy_mass, programs, success_probability


class XorEnvelopeTests(unittest.TestCase):
    def test_symbolic_core_matches_full_truth_tables(self):
        # Independent functional semantics, including every truth-table row.
        for d in range(1, 5):
            for a in product((0, 1), repeat=d):
                for z in programs(d):
                    truth = all(execute(z, u) == sum(x*y for x, y in zip(a, u)) % 2
                                for u in product((0, 1), repeat=d))
                    self.assertEqual(core(a, z, z), truth)

    def test_quota_is_enforced_before_accepting_correct_program(self):
        a = (1, 1, 1, 0)
        z = correct_program(a)
        old, new = Harness(4, 2, 2), Harness(4, 3, 3)
        self.assertTrue(core(a, z, z))
        self.assertFalse(old.admit(a, z, z))
        self.assertFalse(old.admit(a, z, z, 3))
        self.assertTrue(new.admit(a, z, z))

    def test_tampered_and_malformed_records_reject(self):
        h, a = Harness(3, 3, 3), (1, 0, 0)
        for z in ((-1,), (3,), (True,), (0, 0), (2, 0), "0", [0]):
            self.assertFalse(h.admit(a, z, z))
        self.assertFalse(h.admit(a, (0,), (1,)))
        self.assertFalse(h.admit((1, 0), (0,), (0,)))
        self.assertFalse(h.admit(a, (0,), (0,), True))
        self.assertFalse(h.admit(a, (0,), (0,), -1))

    def test_internalization_preserves_frontier_and_actual_transcripts(self):
        old, new = Harness(4, 2, 0), Harness(4, 2, 2)
        self.assertLess(old.language(), new.language())
        self.assertEqual(old.language(True), new.language(True))
        for z in programs(4):
            if new.exposure(new.default, z):
                self.assertTrue(any(old.exposure(q, z) for q in range(old.maximum + 1)))

    def test_policy_support_normalization_and_success(self):
        for d in range(1, 7):
            a = (1,) * d
            h = Harness(d, d, d)
            for biased in (False, True):
                masses = [policy_mass(a, z, biased) for z in programs(d)]
                self.assertEqual(sum(masses), 1)
                self.assertTrue(all(p > 0 for p in masses))
            self.assertEqual(success_probability(h, a, d), Fraction(1, 2**d))
            self.assertEqual(success_probability(h, a, d, True), Fraction(1, 2)+Fraction(1, 2**(d+1)))
            self.assertEqual(success_probability(h, a, d-1, True), 0)

    def test_saved_probabilities_identify_their_target_and_support(self):
        for row in audit(4)["rows"]:
            record = row["policy_comparison"]
            a = tuple(record["target"])
            h = Harness(row["dimension"], record["maximum_quota"], record["default_quota"])
            self.assertNotEqual(a, tuple(row["escape_witness"]["target"]))
            self.assertEqual(record["stage"], "source")
            self.assertEqual(record["support_mode"], "explicit_optional_quota")
            for name, biased in (("uniform", False), ("biased", True)):
                p = success_probability(h, a, record["selected_quota"], biased)
                self.assertEqual(Fraction(record[name + "_success"]), p)
                self.assertEqual(Fraction(record[name + "_four_attempts"]),
                                 1 - (1-p)**record["attempt_count"])
                self.assertEqual(Fraction(record["default_" + name + "_success"]),
                                 success_probability(h, a, h.default, biased))


if __name__ == "__main__":
    unittest.main()


==> anc/integrated/xor_envelope.py <==
#!/usr/bin/env python3
"""Executable quota-enforced XOR synthesis family. No learned-agent claim."""
from dataclasses import dataclass
from fractions import Fraction
from hashlib import sha256
from itertools import combinations, product
from pathlib import Path
import json


def valid_target(a):
    return isinstance(a, tuple) and len(a) >= 1 and all(type(v) is int and v in (0, 1) for v in a)


def canonical_program(d, z):
    return (isinstance(z, tuple) and all(type(j) is int and 0 <= j < d for j in z)
            and all(z[i] < z[i + 1] for i in range(len(z) - 1)))


def programs(d):
    return tuple(z for size in range(d + 1) for z in combinations(range(d), size))


def correct_program(a):
    return tuple(j for j, bit in enumerate(a) if bit)


def execute(z, u):
    return sum(u[j] for j in z) % 2


def core(a, z, t):
    """One checker shared across all stages; no quota or stage tag in t."""
    return (valid_target(a) and canonical_program(len(a), z)
            and canonical_program(len(a), t) and z == t == correct_program(a))


@dataclass(frozen=True)
class Harness:
    dimension: int
    maximum: int
    default: int

    def __post_init__(self):
        if not (all(type(v) is int for v in (self.dimension, self.maximum, self.default))
                and self.dimension >= 1 and 0 <= self.default <= self.maximum <= self.dimension):
            raise ValueError("Invalid dimension or quota declaration")

    def exposure(self, q, t):
        return (type(q) is int and 0 <= q <= self.maximum
                and canonical_program(self.dimension, t) and len(t) <= q)

    def admit(self, a, z, t, q=None):
        q = self.default if q is None else q
        return (valid_target(a) and len(a) == self.dimension
                and self.exposure(q, t) and core(a, z, t))

    def language(self, frontier=False):
        """Finite evaluation from predicates, not from the weight formula."""
        result = set()
        quotas = range(self.maximum + 1) if frontier else (self.default,)
        for a in product((0, 1), repeat=self.dimension):
            if any(self.admit(a, z, z, q) for q in quotas for z in programs(self.dimension)):
                result.add(a)
        return result


def policy_mass(a, z, biased=False):
    uniform = Fraction(1, 2 ** len(a))
    return uniform if not biased else uniform / 2 + Fraction(z == correct_program(a), 2)


def success_probability(harness, a, q, biased=False):
    return sum((policy_mass(a, z, biased) for z in programs(len(a))
                if harness.admit(a, z, z, q)), Fraction())


def audit(max_dimension=6):
    rows, checked = [], 0
    for d in range(1, max_dimension + 1):
        candidates = programs(d)
        all_targets = tuple(product((0, 1), repeat=d))
        # Probe every quota and candidate, including valid records outside the quota.
        full = Harness(d, d, 0)
        for a in all_targets:
            for q in range(d + 1):
                for z in candidates:
                    observed = full.admit(a, z, z, q)
                    expected = len(z) <= q and tuple(int(j in z) for j in range(d)) == a
                    if observed != expected:
                        raise AssertionError((d, a, q, z))
                    checked += 1
        b = d // 2
        stages = {"source": Harness(d, b, 0), "internalized": Harness(d, b, b),
                  "expanded": Harness(d, b + 1, b + 1)}
        languages = {}
        for name, stage in stages.items():
            native, frontier = stage.language(), stage.language(True)
            expected_native = {a for a in all_targets if sum(a) <= stage.default}
            expected_frontier = {a for a in all_targets if sum(a) <= stage.maximum}
            if (native, frontier) != (expected_native, expected_frontier):
                raise AssertionError("Predicate-derived language differs from closed form")
            languages[name] = {"native_count": len(native), "frontier_count": len(frontier)}
        witness = (1,) * (b + 1) + (0,) * (d - b - 1)
        if (witness in stages["source"].language(True)
                or witness not in stages["expanded"].language()):
            raise AssertionError("Escape witness")
        target = (1,) * b + (0,) * (d - b)
        p0 = success_probability(stages["source"], target, b)
        p1 = success_probability(stages["source"], target, b, True)
        if (p0, p1) != (Fraction(1, 2**d), Fraction(1, 2) + Fraction(1, 2**(d+1))):
            raise AssertionError("Policy probabilities")
        rows.append({"dimension": d, "stages": languages,
                     "escape_witness": {"target": witness, "source_stage": "source",
                                        "destination_stage": "expanded"},
                     "policy_comparison": {
                         "target": target, "stage": "source", "maximum_quota": b,
                         "default_quota": 0, "selected_quota": b,
                         "support_mode": "explicit_optional_quota",
                         "uniform_policy": "uniform over all d-bit candidate masks",
                         "biased_policy": "half correct-program point mass, half uniform",
                         "attempt_count": 4,
                         "uniform_success": str(p0), "biased_success": str(p1),
                         "uniform_four_attempts": str(1-(1-p0)**4),
                         "biased_four_attempts": str(1-(1-p1)**4),
                         "default_uniform_success": str(success_probability(
                             stages["source"], target, 0)),
                         "default_biased_success": str(success_probability(
                             stages["source"], target, 0, True))}})
    return {"schema_version": 2,
            "source_sha256": sha256(Path(__file__).read_bytes()).hexdigest(),
            "method": "complete finite enumeration; exact rational policy probabilities",
            "scope": "restricted XOR synthesis; no learned RSI or class separation",
            "target_quota_candidate_checks": checked, "rows": rows}


if __name__ == "__main__":
    print(json.dumps(audit(), indent=2, sort_keys=True))


==> anc/integrated/xor_envelope_results.json <==
{
  "method": "complete finite enumeration; exact rational policy probabilities",
  "rows": [
    {
      "dimension": 1,
      "escape_witness": {
        "destination_stage": "expanded",
        "source_stage": "source",
        "target": [
          1
        ]
      },
      "policy_comparison": {
        "attempt_count": 4,
        "biased_four_attempts": "255/256",
        "biased_policy": "half correct-program point mass, half uniform",
        "biased_success": "3/4",
        "default_biased_success": "3/4",
        "default_quota": 0,
        "default_uniform_success": "1/2",
        "maximum_quota": 0,
        "selected_quota": 0,
        "stage": "source",
        "support_mode": "explicit_optional_quota",
        "target": [
          0
        ],
        "uniform_four_attempts": "15/16",
        "uniform_policy": "uniform over all d-bit candidate masks",
        "uniform_success": "1/2"
      },
      "stages": {
        "expanded": {
          "frontier_count": 2,
          "native_count": 2
        },
        "internalized": {
          "frontier_count": 1,
          "native_count": 1
        },
        "source": {
          "frontier_count": 1,
          "native_count": 1
        }
      }
    },
    {
      "dimension": 2,
      "escape_witness": {
        "destination_stage": "expanded",
        "source_stage": "source",
        "target": [
          1,
          1
        ]
      },
      "policy_comparison": {
        "attempt_count": 4,
        "biased_four_attempts": "4015/4096",
        "biased_policy": "half correct-program point mass, half uniform",
        "biased_success": "5/8",
        "default_biased_success": "0",
        "default_quota": 0,
        "default_uniform_success": "0",
        "maximum_quota": 1,
        "selected_quota": 1,
        "stage": "source",
        "support_mode": "explicit_optional_quota",
        "target": [
          1,
          0
        ],
        "uniform_four_attempts": "175/256",
        "uniform_policy": "uniform over all d-bit candidate masks",
        "uniform_success": "1/4"
      },
      "stages": {
        "expanded": {
          "frontier_count": 4,
          "native_count": 4
        },
        "internalized": {
          "frontier_count": 3,
          "native_count": 3
        },
        "source": {
          "frontier_count": 3,
          "native_count": 1
        }
      }
    },
    {
      "dimension": 3,
      "escape_witness": {
        "destination_stage": "expanded",
        "source_stage": "source",
        "target": [
          1,
          1,
          0
        ]
      },
      "policy_comparison": {
        "attempt_count": 4,
        "biased_four_attempts": "63135/65536",
        "biased_policy": "half correct-program point mass, half uniform",
        "biased_success": "9/16",
        "default_biased_success": "0",
        "default_quota": 0,
        "default_uniform_success": "0",
        "maximum_quota": 1,
        "selected_quota": 1,
        "stage": "source",
        "support_mode": "explicit_optional_quota",
        "target": [
          1,
          0,
          0
        ],
        "uniform_four_attempts": "1695/4096",
        "uniform_policy": "uniform over all d-bit candidate masks",
        "uniform_success": "1/8"
      },
      "stages": {
        "expanded": {
          "frontier_count": 7,
          "native_count": 7
        },
        "internalized": {
          "frontier_count": 4,
          "native_count": 4
        },
        "source": {
          "frontier_count": 4,
          "native_count": 1
        }
      }
    },
    {
      "dimension": 4,
      "escape_witness": {
        "destination_stage": "expanded",
        "source_stage": "source",
        "target": [
          1,
          1,
          1,
          0
        ]
      },
      "policy_comparison": {
        "attempt_count": 4,
        "biased_four_attempts": "997951/1048576",
        "biased_policy": "half correct-program point mass, half uniform",
        "biased_success": "17/32",
        "default_biased_success": "0",
        "default_quota": 0,
        "default_uniform_success": "0",
        "maximum_quota": 2,
        "selected_quota": 2,
        "stage": "source",
        "support_mode": "explicit_optional_quota",
        "target": [
          1,
          1,
          0,
          0
        ],
        "uniform_four_attempts": "14911/65536",
        "uniform_policy": "uniform over all d-bit candidate masks",
        "uniform_success": "1/16"
      },
      "stages": {
        "expanded": {
          "frontier_count": 15,
          "native_count": 15
        },
        "internalized": {
          "frontier_count": 11,
          "native_count": 11
        },
        "source": {
          "frontier_count": 11,
          "native_count": 1
        }
      }
    },
    {
      "dimension": 5,
      "escape_witness": {
        "destination_stage": "expanded",
        "source_stage": "source",
        "target": [
          1,
          1,
          1,
          0,
          0
        ]
      },
      "policy_comparison": {
        "attempt_count": 4,
        "biased_four_attempts": "15853695/16777216",
        "biased_policy": "half correct-program point mass, half uniform",
        "biased_success": "33/64",
        "default_biased_success": "0",
        "default_quota": 0,
        "default_uniform_success": "0",
        "maximum_quota": 2,
        "selected_quota": 2,
        "stage": "source",
        "support_mode": "explicit_optional_quota",
        "target": [
          1,
          1,
          0,
          0,
          0
        ],
        "uniform_four_attempts": "125055/1048576",
        "uniform_policy": "uniform over all d-bit candidate masks",
        "uniform_success": "1/32"
      },
      "stages": {
        "expanded": {
          "frontier_count": 26,
          "native_count": 26
        },
        "internalized": {
          "frontier_count": 16,
          "native_count": 16
        },
        "source": {
          "frontier_count": 16,
          "native_count": 1
        }
      }
    },
    {
      "dimension": 6,
      "escape_witness": {
        "destination_stage": "expanded",
        "source_stage": "source",
        "target": [
          1,
          1,
          1,
          1,
          0,
          0
        ]
      },
      "policy_comparison": {
        "attempt_count": 4,
        "biased_four_attempts": "252682495/268435456",
        "biased_policy": "half correct-program point mass, half uniform",
        "biased_success": "65/128",
        "default_biased_success": "0",
        "default_quota": 0,
        "default_uniform_success": "0",
        "maximum_quota": 3,
        "selected_quota": 3,
        "stage": "source",
        "support_mode": "explicit_optional_quota",
        "target": [
          1,
          1,
          1,
          0,
          0,
          0
        ],
        "uniform_four_attempts": "1024255/16777216",
        "uniform_policy": "uniform over all d-bit candidate masks",
        "uniform_success": "1/64"
      },
      "stages": {
        "expanded": {
          "frontier_count": 57,
          "native_count": 57
        },
        "internalized": {
          "frontier_count": 42,
          "native_count": 42
        },
        "source": {
          "frontier_count": 42,
          "native_count": 1
        }
      }
    }
  ],
  "schema_version": 2,
  "scope": "restricted XOR synthesis; no learned RSI or class separation",
  "source_sha256": "4ffbc5b3fd4296a708db750f609d636f0c317a88d8188e5251fd039dbd43aad3",
  "target_quota_candidate_checks": 36408
}


==> anc/repair/repair_agent.py <==
#!/usr/bin/env python3
"""Counterexample-guided repair under enforced AST-edit permissions.

This is a controlled, finite program-synthesis experiment, not an LLM run.
Only the verifier sees the target truth table. Policies receive candidate
programs, an ordering independent of the target, and verifier feedback.
"""
from __future__ import annotations

import argparse
import hashlib
import itertools
import json
from pathlib import Path
from typing import Callable

OPS = ("and", "or", "xor")
SUPPORTED_DIMENSIONS = (4, 8)


def require_dimension(d: int) -> None:
    if type(d) is not int or d not in SUPPORTED_DIMENSIONS:
        raise ValueError("the executable testbed supports d=4 or d=8")


def digest(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def valid_program(d: int, code: tuple[int, ...]) -> bool:
    return (type(d) is int and d in SUPPORTED_DIMENSIONS
            and type(code) is tuple and len(code) == d - 1
            and all(type(v) is int and v in range(3) for v in code))


def permissions(d: int, mode: str) -> frozenset[int]:
    require_dimension(d)
    if mode == "native":
        return frozenset((d // 2 - 1,))
    if mode == "leaf":
        return frozenset(range(d // 2 - 1, d - 1))
    if mode == "full":
        return frozenset(range(d - 1))
    raise ValueError(mode)


def admitted(d: int, code: tuple[int, ...], mask: frozenset[int]) -> bool:
    return (valid_program(d, code) and type(mask) is frozenset
            and all(type(i) is int for i in mask) and mask <= frozenset(range(d - 1))
            and all(i in mask or op == 0 for i, op in enumerate(code)))


def source(d: int, code: tuple[int, ...]) -> str:
    if not valid_program(d, code):
        raise ValueError("invalid program encoding")
    def expr(i: int) -> str:
        if i >= d - 1:
            return f"v[{i - d + 1}]"
        token = ("and", "or", "!=")[code[i]]
        return f"({expr(2*i+1)} {token} {expr(2*i+2)})"
    return f"def decision(v):\n    return {expr(0)}\n"


def inputs(d: int, row: int) -> tuple[bool, ...]:
    require_dimension(d)
    if type(row) is not int or not 0 <= row < (1 << d):
        raise ValueError("invalid input row")
    return tuple(bool((row >> i) & 1) for i in range(d))


def columns(d: int) -> tuple[int, ...]:
    require_dimension(d)
    return tuple(sum(((row >> i) & 1) << row for row in range(1 << d))
                 for i in range(d))


def semantics(d: int, code: tuple[int, ...], leaves=None) -> int:
    if not valid_program(d, code):
        raise ValueError("invalid program encoding")
    state = [0] * (d - 1) + list(columns(d) if leaves is None else leaves)
    for i in reversed(range(d - 1)):
        a, b = state[2*i+1], state[2*i+2]
        state[i] = (a & b) if code[i] == 0 else ((a | b) if code[i] == 1 else (a ^ b))
    return state[0]


def all_programs(d: int) -> list[tuple[int, ...]]:
    require_dimension(d)
    return list(itertools.product(range(3), repeat=d-1))


def verify(d: int, code: tuple[int, ...], target: int,
           mask: frozenset[int]) -> dict:
    # Guard the experimental domain before allocating a truth-table bitset.
    require_dimension(d)
    if type(target) is not int or not 0 <= target < (1 << (1 << d)):
        raise ValueError("target must encode a full Boolean truth table")
    if not admitted(d, code, mask):
        return {"status": "inadmissible"}
    actual = semantics(d, code)
    if actual != target:
        row = ((actual ^ target) & -(actual ^ target)).bit_length() - 1
        return {"status": "counterexample", "row": row,
                "expected": (target >> row) & 1,
                "actual": (actual >> row) & 1}
    return {"status": "accepted", "code": list(code), "d": d,
            "permissions": sorted(mask), "checked_inputs": 1 << d,
            "source_sha256": digest(source(d, code).encode()),
            "target_sha256": digest(target.to_bytes((1 << d) // 8 or 1, "little"))}


def ordering(codes: list[tuple[int, ...]], seed: int) -> list[int]:
    # Hash ordering avoids dependence on a language-specific RNG version.
    return sorted(range(len(codes)),
                  key=lambda i: digest(f"{seed}:".encode() + bytes(codes[i])))


def check_certificate(d: int, code: tuple[int, ...], target: int,
                      mask: frozenset[int], certificate: dict) -> bool:
    actual = verify(d, code, target, mask)
    return actual["status"] == "accepted" and actual == certificate


def run_policy(codes: list[tuple[int, ...]], tables: list[int], order: list[int],
               oracle: Callable[[tuple[int, ...]], dict], guided: bool,
               keep_trace: bool = False) -> dict:
    known_mask = known_values = calls = local_checks = 0
    trace = []
    for i in order:
        if guided:
            local_checks += 1
            if (tables[i] & known_mask) != known_values:
                continue
        reply = oracle(codes[i])
        calls += 1
        if keep_trace:
            trace.append({"code": list(codes[i]), "reply": reply})
        if reply["status"] == "accepted":
            return {"success": True, "calls": calls, "local_checks": local_checks,
                    "certificate": reply, "trace": trace}
        if reply["status"] == "counterexample":
            bit = 1 << reply["row"]
            known_mask |= bit
            known_values = (known_values & ~bit) | (reply["expected"] << reply["row"])
        else:
            raise ValueError("policy proposed an inadmissible candidate")
    return {"success": False, "calls": calls, "local_checks": local_checks, "trace": trace}


def experiment(d: int) -> dict:
    codes = all_programs(d)
    leaves = columns(d)
    tables = [semantics(d, c, leaves) for c in codes]
    covered = {}
    sets = {}
    for mode in ("native", "leaf", "full"):
        selected = [i for i, c in enumerate(codes) if admitted(d, c, permissions(d, mode))]
        sets[mode] = {tables[i] for i in selected}
        covered[mode] = {"admitted_programs": len(selected),
                         "distinct_tasks": len(sets[mode])}
    assert sets["native"] <= sets["leaf"] <= sets["full"]

    comparisons = []
    example_trace = None
    for mode in ("leaf", "full"):
        mask = permissions(d, mode)
        selected = [i for i, c in enumerate(codes) if admitted(d, c, mask)]
        cs, ts = [codes[i] for i in selected], [tables[i] for i in selected]
        # Exhaust every distinct expressible target; ordering is fixed before
        # policy runs and independent of proposal ordering.
        targets = sorted(set(ts), key=lambda t: digest(
            b"target-set-v1:" + t.to_bytes((1 << d)//8, "little")))
        orders = [ordering(cs, seed) for seed in range(16)]
        rows = []
        # Efficient oracle implements exactly verify's mismatch convention;
        # every selected successor is independently rechecked with verify.
        table_by_code = dict(zip(cs, ts))
        for target in targets:
            def oracle(code):
                actual = table_by_code[code]
                diff = actual ^ target
                if not diff:
                    return verify(d, code, target, mask)
                row = (diff & -diff).bit_length() - 1
                return {"status": "counterexample", "row": row,
                        "expected": (target >> row) & 1, "actual": (actual >> row) & 1}
            for seed, order in enumerate(orders):
                blind = run_policy(cs, ts, order, oracle, False)
                guide = run_policy(cs, ts, order, oracle, True)
                assert blind["success"] and guide["success"]
                assert guide["calls"] <= blind["calls"]
                rows.append({"target_hex": hex(target), "order": seed,
                             "blind_calls": blind["calls"], "guided_calls": guide["calls"],
                             "guided_local_checks": guide["local_checks"]})
                if example_trace is None and d == 4 and guide["calls"] >= 3:
                    example_trace = {"mode": mode, "target_hex": hex(target), "order": seed,
                                     **run_policy(cs, ts, order, oracle, True, True)}
        count = len(rows)
        comparisons.append({"mode": mode, "candidate_count": len(cs),
                            "target_count": len(targets), "order_count": 16, "run_pairs": count,
                            "blind_mean_calls": sum(r["blind_calls"] for r in rows)/count,
                            "guided_mean_calls": sum(r["guided_calls"] for r in rows)/count,
                            "guided_mean_local_checks": sum(r["guided_local_checks"] for r in rows)/count,
                            "guided_max_calls": max(r["guided_calls"] for r in rows),
                            "strictly_fewer_calls": sum(r["guided_calls"] < r["blind_calls"] for r in rows),
                            "budget_success": [{"budget": b,
                                "blind": sum(r["blind_calls"] <= b for r in rows),
                                "guided": sum(r["guided_calls"] <= b for r in rows)}
                                for b in (1, 2, 4, 8, 16, 32, 64)], "runs": rows})

    # Root AND is immutable in the old stage for d>=4. Every right
    # subtree is zero-preserving, so the same input excludes ALL old codes.
    escape_code = (1,) + (0,) * (d - 2)
    escape_target = semantics(d, escape_code)
    escape_row = (1 << (d // 2)) - 1
    old_codes = [c for c in codes if admitted(d, c, permissions(d, "leaf"))]
    assert all(((semantics(d, c, leaves) >> escape_row) & 1) == 0 for c in old_codes)
    assert (escape_target >> escape_row) & 1
    escape = {"code": list(escape_code), "source": source(d, escape_code),
              "target_hex": hex(escape_target), "separating_input": list(inputs(d, escape_row)),
              "old_programs_excluded": len(old_codes),
              "old_all_outputs": 0, "target_output": 1,
              "old_attempt": verify(d, escape_code, escape_target, permissions(d, "leaf")),
              "new_certificate": verify(d, escape_code, escape_target, permissions(d, "full"))}
    return {"d": d, "truth_table_rows": 1 << d, "coverage": covered,
            "comparisons": comparisons, "escape": escape, "example_trace": example_trace}


def report() -> dict:
    return {"schema_version": 1, "task": "balanced_boolean_program_repair",
            "semantics": "exact equality on all Boolean inputs; fixed ordered read-once tree",
            "base_program": "all AND; support is an editable-node mask",
            "exposure": "all admitted final code/certificate records, independent of proposal policy",
            "limits": ["synthetic controlled testbed", "no LLM or learned improver",
                       "oracle calls are not wall-clock speed", "coverage is exhaustive at d=4,8 only"],
            "source_hashes": {p.name: digest(p.read_bytes()) for p in
                              sorted(Path(__file__).parent.glob("*.py"))},
            "experiments": [experiment(d) for d in (4, 8)]}


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--output", type=Path, default=Path(__file__).with_name("results.json"))
    args = parser.parse_args()
    result = report()
    args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n")
    for e in result["experiments"]:
        print(e["d"], e["coverage"])
        for c in e["comparisons"]:
            print(c["mode"], c["run_pairs"], c["blind_mean_calls"], c["guided_mean_calls"])


==> anc/repair/reproduce.py <==
#!/usr/bin/env python3
"""Run independent checks and compare a fresh complete experiment report."""
import json
from pathlib import Path
import subprocess
import sys
import repair_agent

HERE = Path(__file__).resolve().parent
if __name__ == "__main__":
    subprocess.run([sys.executable, "-m", "unittest", "discover", "-s", str(HERE), "-v"], check=True)
    saved = json.loads((HERE / "results.json").read_text())
    fresh = repair_agent.report()
    if saved != fresh:
        raise SystemExit("FAIL: generated report differs from archived results")
    count = sum(c["run_pairs"] for e in fresh["experiments"] for c in e["comparisons"])
    print(f"PASS: independent tests and all {count:,} paired runs reproduce exactly")


==> anc/repair/test_repair_agent.py <==
"""Independent execution and adversarial checks for the repair experiment."""
import copy
import itertools
import unittest
import repair_agent as r


class RepairAgentTests(unittest.TestCase):
    def test_compiled_python_agrees_with_bit_parallel_verifier(self):
        for d in (4, 8):
            for code in r.all_programs(d):
                namespace = {"__builtins__": {}}
                exec(compile(r.source(d, code), "<generated-decision>", "exec"), namespace)
                actual = sum(int(namespace["decision"](r.inputs(d, row))) << row
                             for row in range(1 << d))
                self.assertEqual(actual, r.semantics(d, code))

    def test_invalid_encodings_and_permission_bypass_rejected(self):
        mask = r.permissions(4, "leaf")
        for code in ((True, 0, 0), (0, 3, 0), (0, 0), [0, 0, 0], (1, 0, 0)):
            self.assertEqual(r.verify(4, code, 0, mask)["status"], "inadmissible")
        self.assertEqual(r.verify(4, (0, 0, 0), 0, frozenset((99,)))["status"], "inadmissible")
        self.assertEqual(r.verify(4, (0, 0, 0), 0, frozenset((True,)))["status"], "inadmissible")

    def test_resource_and_task_domain_guards_precede_allocation(self):
        for d in (True, -1, 0, 3, 16, 10**100):
            with self.assertRaises(ValueError):
                r.verify(d, (), 0, frozenset())
            with self.assertRaises(ValueError):
                r.all_programs(d)
        for target in (-1, True, 1 << 16):
            with self.assertRaises(ValueError):
                r.verify(4, (0, 0, 0), target, r.permissions(4, "full"))

    def test_counterexamples_are_real_failures_on_every_pair(self):
        d = 4
        programs = r.all_programs(d)
        for code, target_code in itertools.product(programs, repeat=2):
            target = r.semantics(d, target_code)
            reply = r.verify(d, code, target, r.permissions(d, "full"))
            if reply["status"] == "counterexample":
                self.assertNotEqual(reply["expected"], reply["actual"])
                self.assertEqual(reply["expected"], (target >> reply["row"]) & 1)
                self.assertEqual(reply["actual"], (r.semantics(d, code) >> reply["row"]) & 1)
            else:
                self.assertEqual(r.semantics(d, code), target)

    def test_certificate_is_bound_to_code_target_and_permissions(self):
        code, d = (1, 0, 0), 4
        target, mask = r.semantics(d, code), r.permissions(d, "full")
        cert = r.verify(d, code, target, mask)
        self.assertTrue(r.check_certificate(d, code, target, mask, cert))
        for key, value in (("source_sha256", "forged"), ("checked_inputs", 1),
                           ("permissions", [1, 2]), ("target_sha256", "wrong")):
            forged = copy.deepcopy(cert)
            forged[key] = value
            self.assertFalse(r.check_certificate(d, code, target, mask, forged))
        self.assertFalse(r.check_certificate(d, (0, 0, 0), target, mask, cert))
        self.assertFalse(r.check_certificate(d, code, target ^ 1, mask, cert))
        self.assertFalse(r.check_certificate(d, code, target, r.permissions(d, "leaf"), cert))

    def test_sampled_tests_can_hide_the_escape_target(self):
        old, new = (0, 0, 0), (1, 0, 0)
        a, b = r.semantics(4, old), r.semantics(4, new)
        self.assertEqual(a & 1, b & 1)
        self.assertEqual((a >> 15) & 1, (b >> 15) & 1)
        self.assertNotEqual(a, b)

    def test_zero_preserving_cut_excludes_every_old_program(self):
        for d in (4, 8):
            row = (1 << (d // 2)) - 1
            for code in r.all_programs(d):
                if r.admitted(d, code, r.permissions(d, "leaf")):
                    self.assertEqual((r.semantics(d, code) >> row) & 1, 0)
            self.assertEqual((r.semantics(d, (1,) + (0,)*(d-2)) >> row) & 1, 1)

    def test_feedback_preserves_witnesses_and_reduces_calls(self):
        d = 4
        codes = r.all_programs(d)
        tables = [r.semantics(d, c) for c in codes]
        for target in tables:
            def oracle(c):
                return r.verify(d, c, target, r.permissions(d, "full"))
            for seed in range(4):
                order = r.ordering(codes, seed)
                blind = r.run_policy(codes, tables, order, oracle, False)
                guide = r.run_policy(codes, tables, order, oracle, True, True)
                self.assertLessEqual(guide["calls"], blind["calls"])
                self.assertEqual(guide["certificate"], blind["certificate"])
                for event in guide["trace"]:
                    rep = event["reply"]
                    if rep["status"] == "counterexample":
                        for truth in tables:
                            if truth == target:
                                self.assertEqual((truth >> rep["row"]) & 1, rep["expected"])

    def test_unreachable_target_never_acquires_false_certificate(self):
        codes = [c for c in r.all_programs(4) if r.admitted(4, c, r.permissions(4, "leaf"))]
        tables = [r.semantics(4, c) for c in codes]
        target = r.semantics(4, (1, 0, 0))
        for guided in (False, True):
            outcome = r.run_policy(codes, tables, r.ordering(codes, 0),
                                  lambda c: r.verify(4, c, target, r.permissions(4, "leaf")), guided)
            self.assertFalse(outcome["success"])
            self.assertNotIn("certificate", outcome)


if __name__ == "__main__":
    unittest.main()


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Verify the dated payload, run regressions, and reproduce saved audit records."""
import argparse
import hashlib
import json
from pathlib import Path
import subprocess
import sys
import tempfile
import shutil

ROOT = Path(__file__).resolve().parent

def run(*args, cwd=ROOT, capture=False):
    return subprocess.run(args, cwd=cwd, check=True, text=True,
                          stdout=subprocess.PIPE if capture else None).stdout

def compare(observed, relative):
    expected = json.loads((ROOT / relative).read_text())
    if observed != expected:
        raise SystemExit("Regenerated result differs: " + relative)
    print("MATCH", relative)

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lean", action="store_true", help="also check the Lean kernel")
    args = parser.parse_args()
    manifest = json.loads((ROOT / "MANIFEST.json").read_text())
    for name, digest in manifest["files"].items():
        if hashlib.sha256((ROOT / name).read_bytes()).hexdigest() != digest:
            raise SystemExit("Payload hash mismatch: " + name)
    print("Verified", len(manifest["files"]), "payload hashes", flush=True)
    run(sys.executable, "-m", "unittest", "discover", "-s", "code/exact_audit", "-p", "test_*.py", "-v")
    run(sys.executable, "-m", "unittest", "discover", "-s", "integrated", "-p", "test_xor_envelope.py", "-v")
    for source, result in (("integrated/audit.py", "integrated/audit_results.json"),
                           ("integrated/xor_envelope.py", "integrated/xor_envelope_results.json")):
        compare(json.loads(run(sys.executable, source, capture=True)), result)
    with tempfile.TemporaryDirectory() as temporary:
        temp = Path(temporary)
        patch = temp / "patch.json"
        run(sys.executable, "code/exact_audit/patch_agent_audit.py", "--output", str(patch), capture=True)
        compare(json.loads(patch.read_text()), "code/exact_audit/patch_agent_declaration.json")
        qbf = temp / "qbf.json"
        run(sys.executable, "code/exact_audit/fused_qbf_audit.py", "--output", str(qbf),
            "--markdown", str(temp / "qbf.md"), capture=True)
        compare(json.loads(qbf.read_text()), "code/exact_audit/audit.json")
        figure_dir = temp / "figure-source" / "figures"
        figure_dir.mkdir(parents=True)
        shutil.copyfile(ROOT / "integrated/figures/generate_data.py", figure_dir / "generate_data.py")
        shutil.copyfile(ROOT / "integrated/xor_envelope_results.json", figure_dir.parent / "xor_envelope_results.json")
        run(sys.executable, str(figure_dir / "generate_data.py"), capture=True)
        for name in ("amplification.dat", "false_acceptance.dat", "xor_success.dat", "data_manifest.json"):
            if (figure_dir / name).read_bytes() != (ROOT / "integrated/figures" / name).read_bytes():
                raise SystemExit("Figure data differs: " + name)
        print("MATCH all numeric figure data and their manifest")
    run(sys.executable, "repair/reproduce.py")
    run(sys.executable, "-m", "unittest", "discover", "-s", "selection", "-p", "test_*.py", "-v")
    compare(json.loads(run(sys.executable, "selection/selection_audit.py", capture=True)), "selection/results.json")
    if args.lean:
        run(sys.executable, "verify.py", "--paper-source", str(ROOT.parent / "main.tex"),
            cwd=ROOT / "formalization")
    else:
        print("Lean not run; use --lean after installing the pinned dependencies")
    print("All requested reproduction checks passed")

if __name__ == "__main__":
    main()


==> anc/selection/results.json <==
{
  "artifact": "finite-selection-contract-audit",
  "biased_proxy": {
    "delta": "1/20",
    "deployment_gain": -1,
    "invalid_zero_allowance_accepts": true,
    "m": 16,
    "proxy_difference": 1,
    "valid_allowance_two_accepts": false
  },
  "fair_null": {
    "accepted_positive_counts": [
      13,
      14,
      15,
      16
    ],
    "delta": "1/20",
    "false_selection": "697/65536",
    "m": 16
  },
  "reused_hidden_audit": [
    {
      "calls": [
        {
          "call": 1,
          "conditional_pass": "1/4",
          "remaining_histories": 4
        },
        {
          "call": 2,
          "conditional_pass": "1/3",
          "remaining_histories": 3
        },
        {
          "call": 3,
          "conditional_pass": "1/2",
          "remaining_histories": 2
        },
        {
          "call": 4,
          "conditional_pass": "1",
          "remaining_histories": 1
        }
      ],
      "ever_pass_fresh": "175/256",
      "ever_pass_reused": "1",
      "fixed_candidate_pass": "1/4",
      "size": 4
    },
    {
      "calls": [
        {
          "call": 1,
          "conditional_pass": "1/8",
          "remaining_histories": 8
        },
        {
          "call": 2,
          "conditional_pass": "1/7",
          "remaining_histories": 7
        },
        {
          "call": 3,
          "conditional_pass": "1/6",
          "remaining_histories": 6
        },
        {
          "call": 4,
          "conditional_pass": "1/5",
          "remaining_histories": 5
        },
        {
          "call": 5,
          "conditional_pass": "1/4",
          "remaining_histories": 4
        },
        {
          "call": 6,
          "conditional_pass": "1/3",
          "remaining_histories": 3
        },
        {
          "call": 7,
          "conditional_pass": "1/2",
          "remaining_histories": 2
        },
        {
          "call": 8,
          "conditional_pass": "1",
          "remaining_histories": 1
        }
      ],
      "ever_pass_fresh": "11012415/16777216",
      "ever_pass_reused": "1",
      "fixed_candidate_pass": "1/8",
      "size": 8
    }
  ],
  "scope": "Exact finite distributions; threshold arithmetic uses floating point away from ties. No learned agent runs.",
  "source_sha256": "1526dac2328c8cce9b1ea7f6ced518605cee2060157df18b86a209d396f8166c"
}


==> anc/selection/selection_audit.py <==
#!/usr/bin/env python3
"""Finite checks of a selection contract, not an empirical agent benchmark."""
from fractions import Fraction
import hashlib
import json
from math import comb, log, sqrt
from pathlib import Path


def threshold(m, delta, tau=0, allowance=0):
    if type(m) is not int or m < 1:
        raise ValueError("m must be a positive integer")
    if not 0 < delta < 1 or tau < 0 or allowance < 0:
        raise ValueError("invalid budget, gain, or allowance")
    return tau + allowance + sqrt(2 * log(1 / delta) / m)


def accepts(differences, delta, tau=0, allowance=0):
    if not differences or any(not -1 <= y <= 1 for y in differences):
        raise ValueError("nonempty bounded paired differences required")
    return sum(differences) / len(differences) > threshold(
        len(differences), delta, tau, allowance)


def fair_tail(m, delta):
    cutoff = threshold(m, delta)
    accepted_counts = [k for k in range(m + 1) if 2 * k / m - 1 > cutoff]
    return accepted_counts, Fraction(sum(comb(m, k) for k in accepted_counts), 2**m)


def reused_audit(size):
    if type(size) is not int or size < 2:
        raise ValueError("at least two tasks required")
    survivors = set(range(size))
    rows = []
    for candidate in range(size):
        passing = {x for x in survivors if x == candidate}
        rows.append({"call": candidate + 1,
                     "remaining_histories": len(survivors),
                     "conditional_pass": str(Fraction(len(passing), len(survivors)))})
        survivors -= passing
    return {"size": size, "fixed_candidate_pass": str(Fraction(1, size)),
            "calls": rows, "ever_pass_reused": str(Fraction(size - len(survivors), size)),
            "ever_pass_fresh": str(1 - Fraction(size - 1, size)**size)}


def report():
    counts, risk = fair_tail(16, Fraction(1, 20))
    return {
        "artifact": "finite-selection-contract-audit",
        "source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "fair_null": {"m": 16, "delta": "1/20", "accepted_positive_counts": counts,
                      "false_selection": str(risk)},
        "biased_proxy": {"m": 16, "delta": "1/20", "proxy_difference": 1,
                         "deployment_gain": -1,
                         "invalid_zero_allowance_accepts": accepts([1] * 16, Fraction(1, 20)),
                         "valid_allowance_two_accepts": accepts([1] * 16, Fraction(1, 20), allowance=2)},
        "reused_hidden_audit": [reused_audit(n) for n in (4, 8)],
        "scope": "Exact finite distributions; threshold arithmetic uses floating point away from ties. No learned agent runs."
    }


if __name__ == "__main__":
    print(json.dumps(report(), indent=2, sort_keys=True))


==> anc/selection/test_selection_audit.py <==
from fractions import Fraction
from itertools import product
import unittest

from selection_audit import accepts, fair_tail, reused_audit, threshold


class SelectionAuditTests(unittest.TestCase):
    def test_null_tail_by_independent_observation_enumeration(self):
        passing = sum(accepts(ys, Fraction(1, 20)) for ys in product((-1, 1), repeat=16))
        counts, risk = fair_tail(16, Fraction(1, 20))
        self.assertEqual(counts, [13, 14, 15, 16])
        self.assertEqual(Fraction(passing, 2**16), risk)
        self.assertEqual(risk, Fraction(697, 65536))
        self.assertLess(risk, Fraction(1, 20))

    def test_reused_history_by_explicit_hidden_states(self):
        for n in (4, 8):
            rows = reused_audit(n)["calls"]
            for j in range(n):
                paths = [x for x in range(n) if all(x != k for k in range(j))]
                conditional = Fraction(sum(x == j for x in paths), len(paths))
                self.assertEqual(str(conditional), rows[j]["conditional_pass"])
            self.assertEqual(rows[-1]["conditional_pass"], "1")
            self.assertTrue(all(any(x == k for k in range(n)) for x in range(n)))

    def test_fresh_history_by_full_outcome_enumeration(self):
        n = 4
        paths = list(product(range(n), repeat=n))
        passing = sum(any(x == i for i, x in enumerate(path)) for path in paths)
        self.assertEqual(Fraction(passing, len(paths)), Fraction(reused_audit(n)["ever_pass_fresh"]))
        self.assertLess(Fraction(passing, len(paths)), 1)

    def test_transfer_bias_is_not_sampling_noise(self):
        for m in (16, 64, 256):
            self.assertTrue(accepts([1] * m, Fraction(1, 20)))
            self.assertFalse(accepts([1] * m, Fraction(1, 20), allowance=2))

    def test_rule_can_accept_a_valid_positive_gain(self):
        self.assertTrue(accepts([1] * 64, Fraction(1, 20), tau=Fraction(1, 4), allowance=Fraction(1, 4)))
        self.assertFalse(accepts([1] * 64, Fraction(1, 20), tau=1))
        self.assertFalse(accepts([0] * 64, Fraction(1, 20)))

    def test_invalid_domains_rejected(self):
        for m in (0, -1, True, 1.5):
            with self.assertRaises(ValueError):
                threshold(m, Fraction(1, 20))
        for delta in (0, 1, -1):
            with self.assertRaises(ValueError):
                threshold(16, delta)
        for ys in ([], [2], [-2]):
            with self.assertRaises(ValueError):
                accepts(ys, Fraction(1, 20))


if __name__ == "__main__":
    unittest.main()

